Hierarchical mergers of stellar-mass black holes and their gravitational-wave signatures

We review theoretical findings, astrophysical modeling, and current gravitational-wave evidence of hierarchical stellar-mass black-hole mergers. While most of the compact binary mergers detected by LIGO and Virgo are expected to consist of first-generation black holes formed from the collapse of stars, others might instead be of second (or higher) generation, containing the remnants of previous black-hole mergers. Such a subpopulation of hierarchically assembled black holes presents distinctive gravitational-wave signatures, namely higher masses, possibly within the pair-instability mass gap, and dimensionless spins clustered at the characteristic value of $\sim$0.7. In order to produce hierarchical mergers, astrophysical environments need to overcome the relativistic recoils imparted to black-hole merger remnants, a condition which prefers hosts with escape speeds $\gtrsim$ 100 km/s. Promising locations for efficient production of hierarchical mergers include nuclear star clusters and accretion disks surrounding active galactic nuclei, though environments that are less efficient at retaining merger products such as globular clusters may still contribute significantly to the detectable population of repeated mergers. While GW190521 is the single most promising hierarchical-merger candidate to date, constraints coming from large population analyses are becoming increasingly more powerful.

==> anc/Fig1.txt <==
Hierarchical mergers of stellar-mass black holes and their gravitational-wave signatures
Davide Gerosa, Maya Fishbach (2021)
Data behind Figure 1

1g m 
8.1966 9.4496 6.8337 30.8292 21.6939 43.2572 10.4263 6.0420 8.2224 35.1503 8.1756 19.4980 12.3119 58.4246 27.8900 19.7807 16.2970 31.0049 5.0727 9.7792 13.5551 9.6843 16.4088 8.8594 41.2217 8.4807 36.6503 8.1202 21.7555 14.5383 9.7769 37.9552 26.0782 8.4941 8.8561 42.5022 12.4386 8.8260 36.9602 16.4544 7.8804 31.6978 11.8628 10.7428 12.7763 20.4036 21.3226 17.5464 58.3486 7.3751 7.6560 14.5983 6.1961 8.0038 26.3559 12.9443 8.9645 8.9520 27.9274 7.8792 20.8838 23.2019 13.9738 11.0227 5.7433 18.3068 19.6218 10.7902 21.8397 10.0986 14.3595 9.1709 6.7198 8.0452 7.4689 24.9424 7.1522 6.4552 5.9146 10.7214 17.4574 20.0020 7.2771 37.9858 36.0786 14.3637 32.1797 30.0516 14.1651 12.4055 7.0401 47.8229 30.9475 12.4798 22.1819 29.8628 29.3652 9.4827 34.4778 7.3072 26.4365 35.1968 23.4161 9.9918 7.7311 18.9105 10.5174 10.8635 11.5906 15.9771 7.8784 52.2699 7.9029 11.9386 40.4257 8.3527 7.8105 23.9967 15.5482 7.3817 10.8920 10.5128 7.2305 39.8646 23.8780 8.0700 9.6276 30.8609 6.7787 9.7778 16.6722 6.8514 7.7410 7.6481 38.1983 20.2286 24.5545 13.8904 13.0938 7.5424 22.2660 5.2940 6.2288 9.0805 39.0516 7.7435 9.5200 39.0486 10.1310 5.6824 4.7195 4.0621 55.9993 9.8559 7.1146 49.1018 35.2439 12.6147 7.3234 21.8138 9.7261 8.7188 45.9156 8.9710 9.4045 40.1336 29.8917 9.4184 5.7576 32.2230 5.2322 7.6281 8.5644 35.5695 11.1481 7.4762 8.5522 7.6399 14.7249 14.0940 32.9173 14.4279 9.1708 49.1414 35.8944 12.1912 16.5100 9.6493 11.0569 35.6855 38.9480 15.5501 18.1264 10.2736 34.4389 32.3953 14.6689 12.5065 10.3122 46.3265 13.0117 46.4106 35.9856 38.5059 14.1421 7.9342 11.6270 13.1022 9.0164 9.4965 25.9612 9.1827 29.4883 9.8638 8.3513 6.4773 6.9293 5.9419 13.9312 13.5715 12.8413 6.2276 5.5539 35.9714 7.5386 12.0173 11.6714 29.3716 55.4509 10.2188 8.8448 22.1909 6.1430 76.8784 9.4749 6.9045 6.4102 14.2369 6.3924 33.8557 27.7085 8.3753 12.6814 13.9487 6.2824 5.9616 8.7945 6.9356 36.0258 8.3342 77.1910 10.2058 19.8038 9.5696 6.1474 10.6847 7.6769 7.6682 11.0938 36.9976 11.2473 10.7750 8.4547 9.9640 9.1019 7.8468 14.1530 10.4321 6.9397 7.9413 7.7896 7.5878 28.0125 9.9738 29.3222 6.6946 23.5655 43.4429 13.1195 7.5290 21.0735 23.6149 48.4193 26.0036 9.4752 26.5146 12.8907 12.9788 8.3278 9.2542 21.3494 23.1181 18.7757 34.9991 8.8128 9.6912 17.2735 8.6417 12.7033 13.8738 8.0260 11.5323 6.3065 34.1105 9.0579 34.6516 9.3775 6.6741 32.1459 32.7442 30.6604 11.3691 26.5892 21.5481 10.2843 10.9870 31.0060 30.8562 8.4696 25.2157 18.8710 15.1645 34.1957 12.9027 7.2402 29.4446 9.1789 10.2398 7.6888 11.8246 13.6950 16.2457 41.6594 32.5169 5.5533 7.5519 14.0918 12.8026 12.9466 7.7858 6.1600 6.3009 10.3992 9.8066 10.9022 8.5991 8.6606 10.2215 10.8409 39.1037 12.1374 7.8960 32.1312 39.5745 15.2094 47.2421 8.6837 7.6789 21.7973 8.8289 11.6890 10.1508 22.6089 14.5046 11.0376 16.6609 9.2142 25.4787 7.6627 23.1912 10.3592 7.4204 8.6263 11.7722 18.6557 9.1261 11.8362 16.3023 25.0227 15.2046 9.2356 9.3405 12.5883 11.8014 34.3041 11.7638 29.5480 8.2108 27.8222 6.9590 13.1729 11.8125 35.7060 11.3625 31.8705 29.9505 25.4376 34.1237 7.2838 30.1305 9.5291 13.2420 33.8190 11.0424 23.9556 9.9343 5.8950 7.3032 9.9114 7.6812 9.7118 9.7943 7.9309 37.1043 30.0646 32.8971 31.8590 44.1464 31.9888 35.4011 6.1320 31.1995 5.4245 12.8892 10.1521 7.8808 12.2327 28.8724 14.6174 8.1135 8.0608 6.7581 49.1327 10.4075 42.8342 11.2029 44.6595 14.0601 27.4370 8.2752 27.6957 27.1736 29.5313 25.9328 40.0834 33.4093 42.9698 36.2451 6.7419 22.1711 37.4390 27.4365 35.1274 8.8132 12.0274 10.0429 21.7555 8.3198 5.5826 6.4138 13.4249 8.3599 7.3086 8.8711 17.6437 20.9615 36.1947 33.3541 40.6699 9.9321 14.7821 10.3551 27.2868 12.6682 13.4522 43.7090 36.3435 9.1565 21.1147 38.5082 7.4700 31.1059 35.1406 16.0031 34.7921 47.9943 7.3883 8.1132 9.3742 8.9171 8.7158 20.3709 7.7669 58.5902 13.0627 5.2963 36.5936 6.3716 7.0489 12.1850 5.8305 10.1171 12.5282 6.1213 33.7689 10.9894 5.6960 39.3020 7.3071 36.0502 10.1621 12.6032 24.9099 12.2908 14.4024 6.7343 36.6229 22.4284 12.0059 13.9571 16.5413 8.4096 25.7545 7.0675 10.4818 5.4552 10.8488 8.3106 8.4660 10.3299 9.8259 10.6806 12.5169 37.5314 8.5294 8.3995 6.1293 27.1283 6.0241 25.4837 9.3752 19.1136 33.3382 6.8273 8.9107 12.8307 47.0630 8.6628 12.6275 31.2993 22.8124 30.6073 11.9272 16.9221 10.8903 9.0423 9.6732 8.2332 13.8663 8.6128 17.4439 8.6792 12.7212 7.9574 33.4863 36.6595 9.1280 8.5373 9.4954 9.2002 10.2042 7.6827 13.3685 6.7478 17.6766 34.7922 7.9270 34.0436 7.0451 18.6710 8.1583 6.7133 11.2179 8.1557 6.3126 9.0228 8.7545 33.9634 36.8527 13.2930 8.6558 38.0445 28.4437 11.0656 5.7691 27.5087 41.0816 14.4027 18.9547 21.3540 45.5022 23.3244 12.6952 8.3336 15.4061 11.9932 6.6518 13.1605 11.7465 8.7214 8.0444 10.9891 19.8289 6.8941 32.6995 23.4122 19.2199 34.2333 23.4085 8.8206 35.3956 34.8623 5.9704 8.1626 12.7465 7.7944 9.5355 14.0516 5.0279 6.7768 10.3376 14.8564 32.2664 6.4364 9.2639 22.3783 6.7410 28.7145 14.1548 10.4907 5.8857 7.4160 7.8131 17.0142 10.8343 7.6448 16.3708 8.8754 29.4879 10.5333 34.3628 29.6855 10.5055 9.3425 29.3393 37.7853 6.7542 3.9887 4.6290 13.0075 10.9472 14.4723 36.8210 11.4367 8.6716 10.9248 14.9720 8.6578 32.0882 12.0708 23.6995 10.2914 6.9643 81.5134 24.9870 7.0213 8.4531 13.2170 8.7295 14.3165 27.8390 35.3778 37.6856 41.9737 9.0864 28.7051 8.9354 8.0102 16.5650 19.9430 8.5395 8.8736 64.5829 15.1080 11.9745 9.6816 7.4791 8.4221 9.6995 19.1551 16.6171 7.3811 41.7932 12.3744 6.8874 35.7610 22.4915 35.2893 41.7326 7.1265 13.5343 30.6796 7.7402 11.9957 10.3506 29.7916 8.8416 6.2201 10.1154 23.4378 12.9146 7.4144 9.4823 13.4221 8.6070 8.5856 10.6167 11.1376 33.6026 32.5360 27.6247 8.2589 15.4861 10.9099 11.5304 6.4384 9.3081 8.0464 15.7428 22.0547 6.4702 8.0196 30.2792 28.5728 8.2793 10.1781 10.8106 8.5957 7.8270 25.5233 17.6928 8.3491 9.8208 11.3057 6.1119 16.3358 17.7579 10.9796 9.9475 29.8645 24.1202 36.2543 23.4276 19.9909 5.2547 7.3995 11.6292 10.2002 8.3735 38.1016 30.4791 9.2077 12.5906 9.6798 11.5764 6.9790 8.9715 17.5366 34.6534 11.3428 25.1439 51.4037 43.2407 40.3880 31.9509 10.6948 13.2747 7.2194 18.3859 30.9643 38.7703 8.7989 37.4446 9.2493 10.6587 9.7394 39.9454 13.3649 4.3480 36.6355 9.2546 39.1309 11.0451 9.0775 34.2480 7.8607 26.9127 8.2679 21.4271 16.0030 10.9690 14.1935 21.8857 5.8436 7.5203 36.4086 34.5628 8.2681 9.8442 7.9368 29.6546 27.6702 32.8461 8.2977 10.4784 6.0062 33.8784 12.3955 8.6442 28.8214 26.4607 9.7394 14.3104 4.3219 11.1955 7.7828 6.5773 39.9385 13.1705 5.7319 22.8109 11.4947 20.7357 15.7289 8.0405 36.9855 6.5794 9.9235 4.5234 7.8877 12.1171 7.5688 35.2769 7.5989 25.6427 7.7023 14.4274 32.8238 10.5034 27.4539 29.7239 7.5163 4.9785 10.4631 14.8529 7.9285 9.9103 9.4859 16.3186 7.6936 9.6174 7.0933 33.5923 8.2846 43.4068 18.1879 6.1267 7.3736 9.5627 26.3946 5.5759 4.6942 9.8538 3.5878 6.6876 41.1092 8.1964 10.1108 11.4733 12.7969 23.9752 9.5766 14.1118 7.7295 10.8370 12.2945 8.0717 18.7267 6.3042 9.7613 3.8431 8.3614 12.7311 6.9200 9.4938 10.6428 9.5934 76.6973 33.1633 10.2075 16.4115 79.4813 7.1724 7.7447 6.4569 25.7565 6.9422 12.1858 38.9958 11.3267 7.3728 12.3501 45.2022 30.4682 9.6557 8.9569 7.7342 37.4736 7.6705 8.7218 29.6425 8.8164 19.2331 8.6764 8.2724 8.6918 10.1902 8.5961 6.0754 35.3653 6.8367 9.7331 37.5141 36.8370 8.3043 11.5469 7.0648 35.6070 11.6650 12.0506 18.5456 21.7115 7.4732 7.2258 7.9492 6.8153 4.4415 9.8986 7.6993 9.5766 39.2022 21.7354 13.4987 43.6317 9.2396 10.0985 40.9629 6.6828 10.7702 12.3925 6.3182 7.8569 33.0600 37.7399 25.1925 8.0380 35.7433 10.9795 7.1285 6.5489 14.1134 5.6937 11.5345 9.6034 10.1898 10.1804 7.7186 6.2195 11.0511 25.3084 8.3660 36.4156 16.6973 23.6368 23.5718 6.6772 6.3259 7.2679 13.3089 25.4184 19.2329 22.5896 29.6584 17.6158 17.1509 46.2776 14.7062 9.0445 12.8289 6.2386 18.0623 5.1644 8.1339 30.6854 8.7040 7.7861 7.9482 11.3783 29.5608 8.1544 10.4968 12.9882 7.5069 11.9466 24.3962 38.4535 16.3612 12.5712 24.8526 9.9619 48.3931 6.9051 15.1203 13.6177 14.7165 6.9478 7.1228 6.7043 8.8350 11.0845 16.3356 6.1405 32.3300 4.8163 54.7016 33.7911 26.3657 17.9351 6.6661 18.1270 6.4073 7.9933 4.2937 5.8371 13.6526 7.5819 6.2946 30.3598 7.0639 12.3598 17.4343 12.1103 5.7229 26.5042 9.0094 8.7895 28.9700 15.6993 13.4005 32.5303 26.3057 28.3955 7.4101 12.5766 28.3299 7.2434 37.7715 41.3992 6.9876 10.0280 24.3218 5.4745 18.5662 4.7645 7.2802 29.3637 11.8259 20.9555 39.5505 7.6193 24.2119 9.2951 27.9964 7.0540 4.5789 5.2601 12.5453 15.8512 44.3204 11.4692 6.1686 8.1202 38.8576 4.1043 14.8679 10.9175 35.2741 15.7478 36.7002 31.9619 30.6611 15.1138 9.2243 34.2759 8.1187 12.3875 9.4757 38.3860 35.3735 17.0539 39.4454 8.8716 32.2661 29.1466 6.9911 9.9815 7.0361 10.7143 36.5354 11.6657 15.1773 8.7781 44.3748 13.6618 8.3630 7.5287 6.7321 7.0586 6.2661 9.1448 26.8133 9.5607 6.8648 23.3004 26.6373 14.5161 9.5458 8.4122 19.4262 8.4593 18.2941 8.8696 4.1345 5.5405 6.3095 8.0715 28.2150 9.9218 40.2329 21.9540 41.5577 23.5366 12.6340 21.9281 19.3458 14.3709 8.3067 10.0456 10.4005 9.0082 7.1785 7.9813 7.5350 25.7268 6.3230 6.7891 7.5281 8.6564 21.7206 6.9032 25.3117 13.2887 5.5436 6.8045 10.3012 14.4675 13.4109 57.5883 14.4805 36.3503 43.1938 26.1741 15.7645 14.0536 11.7466 10.0392 7.4275 16.5008 10.6062 11.7989 11.3156 22.0147 8.1558 11.3618 19.7991 24.5436 13.4630 8.0891 13.2946 33.0890 20.6528 14.2883 4.8315 12.8680 10.8607 7.3654 6.9442 16.0820 7.0318 8.7594 16.3391 5.3897 8.7918 8.0990 36.5981 43.4684 37.4237 7.4639 11.4020 11.1394 6.5348 23.6043 32.7584 12.2903 12.8240 48.5283 97.7261 10.3669 17.8562 6.0489 19.1819 23.2357 14.5061 6.2289 8.9230 8.1400 8.0533 14.3510 7.1479 19.1305 13.0667 11.9322 8.0534 9.1707 27.3747 29.0731 7.7767 31.3685 6.4330 38.4676 18.2530 12.4108 7.3180 35.4139 11.4224 31.7755 8.6155 6.5711 24.9735 49.4869 23.3357 32.9518 24.0529 9.1478 31.8954 6.1957 27.1781 5.8824 18.5210 13.9366 7.9251 8.2876 6.7733 27.6850 11.9487 6.5235 5.6167 6.4651 18.0994 20.3108 28.4462 7.0077 11.0301 9.1548 48.9076 8.7825 9.0243 7.9632 14.0763 8.2955 8.7972 26.1077 7.5329 7.8460 9.8439 6.3977 32.9460 9.0648 35.2771 21.8637 21.9911 34.7596 48.4314 9.1797 8.0486 32.9806 13.4814 8.9800 6.6360 7.4926 51.0853 12.1649 7.9852 77.2367 7.6026 5.7029 7.7448 10.7220 5.2676 5.9849 35.6009 7.8278 9.3058 25.8260 7.5865 36.4476 14.6491 9.6596 7.7379 7.1784 6.2523 11.2101 12.0299 10.7701 9.4542 7.1150 10.8958 5.8687 8.5894 7.5728 53.9910 7.6820 12.9673 8.2058 10.6052 15.5349 11.2575 16.3578 37.7656 7.6405 12.7088 11.9408 13.3485 55.2949 8.1098 21.4869 27.7194 12.8025 23.8272 8.2852 10.9869 10.0479 68.0582 9.3118 9.6032 18.0628 32.7894 16.3506 33.1788 10.9171 25.6898 13.1647 9.2543 8.7621 13.4915 10.1155 13.3272 10.0261 33.0772 18.2144 9.0386 62.7675 8.8506 6.6812 30.9932 24.5650 14.8306 68.0965 25.9354 22.2412 21.0615 5.9466 13.9756 51.7354 9.1851 8.1915 7.6075 6.8500 6.4677 20.7744 6.4933 37.3270 6.2311 33.9485 11.0615 17.9256 13.1404 7.3540 12.8039 20.9676 8.2605 10.0132 13.7411 19.8625 22.2486 16.2424 39.3051 18.2534 16.4522 8.2994 11.4122 7.8217 13.6362 22.4154 39.0163 40.2142 33.6264 21.8028 6.5491 17.3189 5.3609 38.6331 10.2117 38.2523 6.8794 84.0323 9.6188 12.3231 5.1712 14.6802 6.5625 28.3214 7.4089 8.1361 6.4623 34.9981 14.8090 5.9572 9.7734 15.3892 7.9421 6.3488 14.4489 8.4283 7.9294 9.5867 7.0750 21.4067 29.5465 9.9500 24.7474 27.4592 19.5152 13.2001 10.4477 13.2279 13.2769 13.7102 14.1962 33.3690 8.2158 37.2009 6.7643 16.0235 37.4462 9.7073 7.6538 13.4624 6.0771 37.4541 24.9791 11.4632 9.4268 29.4691 18.4581 10.0224 22.4282 12.1996 10.7562 10.7799 8.6795 8.5180 6.3424 14.4938 21.3589 10.7998 8.5558 26.5053 10.1687 28.3024 11.2062 25.0329 5.5982 35.1525 10.1581 10.9547 12.4543 6.9144 7.9704 8.3227 18.2296 62.2650 9.3751 14.4211 15.2736 34.3971 6.8215 65.8615 7.5886 38.4600 16.1257 15.8316 10.6325 12.9900 26.8730 33.0105 10.3601 13.2829 7.6934 39.4549 6.9265 6.3642 20.0072 9.3612 11.4556 22.8345 18.6642 7.7730 31.8288 10.9409 14.2709 40.4069 30.6840 10.8154 17.5240 15.8032 8.3369 11.6446 8.4073 29.9458 11.0769 9.4430 12.6715 9.7203 25.1310 73.3146 51.9316 9.8714 10.2311 27.6552 31.9238 31.8463 23.1302 13.1824 35.8645 12.7834 5.6747 14.7688 8.9479 18.5811 10.8296 35.9725 10.3480 19.2551 12.1353 10.2792 7.7724 44.3035 37.8767 12.7329 16.9065 12.8937 9.9626 9.7461 6.9405 38.8798 5.5725 16.0502 42.9532 8.7609 22.6138 12.1995 30.0860 18.5548 8.9448 15.2603 40.3253 28.7076 7.8304 35.4760 7.7253 6.5348 7.3927 28.0543 9.9712 6.1258 6.5418 5.2456 20.0532 79.6429 9.9117 14.4673 33.0254 36.1206 8.5541 8.1583 20.2824 7.9791 23.4528 5.5722 8.6937 8.1959 9.0965 34.3825 10.2657 25.7317 10.2057 4.2652 34.2609 35.2613 15.6193 19.0819 41.3164 10.4225 9.2934 12.7976 19.4695 9.4317 7.8328 12.8583 16.5621 14.3279 36.5321 17.5990 6.7560 9.3049 10.1780 9.3985 10.8147 25.9508 10.9384 10.7908 12.6908 17.4453 6.8190 10.5187 11.4553 31.9860 38.4257 7.2992 6.8906 22.0268 6.7374 10.6992 13.7598 5.4410 8.3634 34.9527 31.2579 11.4547 6.2990 10.7421 25.5877 46.0580 5.3900 38.0212 13.1335 6.7950 9.7540 6.4777 7.9956 8.4403 12.4886 19.0602 8.9308 19.8351 21.6361 7.8752 9.2412 17.6791 11.0295 8.2397 14.0730 21.6120 10.7398 35.8208 11.0256 7.1400 15.3303 9.5133 18.3514 12.0592 42.8752 6.2319 45.1940 16.1437 32.3966 8.0651 8.5787 29.9970 15.7088 6.7145 14.1642 42.3055 36.7072 13.2517 15.8008 15.5216 30.0446 15.8236 11.1859 8.7670 88.8345 52.1466 32.2775 7.2855 9.8904 16.0908 8.4974 10.2556 7.4851 30.4680 25.9038 9.6230 45.6091 17.4744 7.3742 9.8676 8.6448 7.2598 8.0987 8.5473 8.4598 9.3427 8.2805 28.3265 30.0501 7.3063 7.2485 7.8239 12.6172 15.1375 23.9521 6.0920 7.3872 15.1820 21.3696 7.5066 9.5527 8.2759 7.9151 12.0555 23.2744 26.5845 36.2307 7.4108 41.3359 9.2024 8.3096 8.9912 42.6964 20.5801 9.5284 12.4699 10.5877 26.0627 8.7550 31.3229 14.4987 68.9799 42.9045 53.9303 10.1645 7.9101 68.7636 32.0727 7.8089 9.5568 25.6375 8.0464 14.1273 7.8174 13.6850 6.8069 9.7341 5.5159 5.5454 6.0668 13.6979 25.5401 7.3580 17.6203 13.3301 7.7045 35.7767 39.8470 10.3569 15.7364 27.7756 9.5211 6.9000 10.3763 38.5601 33.9929 31.2228 24.3873 6.2615 18.6662 6.5607 12.2073 7.5322 6.9291 24.7941 38.8117 28.2975 23.6773 9.2719 38.0582 38.6144 35.8800 7.0465 10.7232 29.4633 9.4554 8.0780 8.1434 15.3543 22.8510 6.6255 8.5809 8.0873 13.9515 9.4694 25.2520 47.1768 46.5421 79.3746 10.5480 49.8633 16.2074 38.4248 25.1138 20.3795 30.4354 9.8907 42.4283 37.3304 8.2433 11.4475 11.5811 27.5743 10.2346 11.0780 40.5083 32.5779 12.3866 7.1797 34.7599 5.9976 20.3985 23.7417 15.9459 29.8419 13.3297 13.7369 9.8029 11.3224 11.4623 11.3054 8.0118 30.6925 8.8680 15.0951 5.0758 5.6783 23.1625 8.1686 23.7263 11.2791 9.2496 28.8433 12.4931 11.6206 11.0816 33.2808 6.4732 9.4640 22.9341 19.8307 44.4477 12.7980 10.4963 15.5579 9.4793 14.6939 8.9502 11.2838 15.7119 6.2334 20.0728 9.3542 6.0600 8.1702 14.0137 11.3057 40.0489 39.3310 38.5398 38.4116 8.7014 11.8253 16.1346 31.9196 39.5756 9.5226 32.0941 13.5758 15.8114 70.9666 45.4876 5.9937 8.7905 26.2453 11.5495 8.7936 11.5843 21.8832 13.2417 38.0637 33.5797 5.7099 9.5384 41.8404 19.0084 11.3553 33.6422 7.5428 25.1652 10.8335 13.8951 9.6085 8.2617 13.6089 7.5001 6.8474 8.1727 21.9140 10.3692 18.1741 5.9696 12.8456 11.5386 6.8760 15.7067 10.8160 8.8645 14.5813 13.2024 7.3855 28.2936 8.6152 41.2179 6.2241 7.6181 18.0589 5.9019 9.4914 11.4370 6.8927 8.2897 8.4256 15.3254 26.2441 8.8165 28.6807 25.7068 10.2587 10.6027 31.5405 14.2419 7.7196 8.1436 6.3283 30.6184 16.0013 27.4797 6.0548 5.8411 7.2419 24.3229 7.9251 18.2862 9.7691 41.6445 26.8564 14.0782 6.4812 22.9541 5.0308 8.6605 11.6836 7.8826 12.7669 6.8468 32.0044 8.4567 20.4214 8.0093 15.7288 9.4042 6.9643 7.9216 14.5135 7.5901 6.9935 37.7606 10.8700 7.3107 30.8725 13.5748 6.3665 14.9579 9.0513 8.4309 12.2024 18.7671 10.8504 14.5614 22.4473 7.3200 6.5609 14.0596 5.9583 7.6506 15.8156 11.8433 7.5629 8.4284 11.5640 5.5347 9.6770 21.1774 11.1266 8.7355 5.2188 12.6447 16.5095 10.5770 21.1795 9.8259 13.6540 7.7532 6.6920 7.5812 7.3252 16.9127 7.0901 5.9092 5.8605 8.9665 4.5674 18.2924 6.1406 27.6535 25.1813 13.8862 22.2227 14.6690 10.9808 10.5999 6.6560 14.0601 22.6191 9.1914 9.1006 6.7865 13.1569 7.4202 19.4401 7.0990 25.6564 32.0351 22.2176 9.3339 7.4489 14.6493 9.4991 9.4447 11.3647 13.4091 7.5947 14.9060 7.1747 11.9043 36.9641 7.3108 7.6787 19.5024 13.3849 7.2413 9.0592 9.1094 7.1883 13.3979 13.5980 6.8032 7.6413 15.5271 6.2042 9.0441 10.8974 6.5577 5.9998 6.7080 29.8027 17.3156 18.9348 11.9216 10.7369 7.2828 19.2157 5.2310 6.0983 6.9783 11.9133 7.3774 8.3251 36.5123 8.4460 4.8493 4.4953 3.9978 49.3543 9.6557 6.7456 33.9770 31.4516 12.1410 7.2899 12.8299 7.9059 8.1267 41.9109 7.2736 8.6497 31.2700 27.7517 8.4516 5.2784 27.3955 4.6211 4.6395 7.4323 29.5068 9.8409 7.0305 7.2558 6.6496 14.4601 10.1310 15.8841 7.8907 6.5858 14.5838 32.9657 10.4378 14.5837 9.4480 10.2198 7.7340 30.0689 10.9676 13.8531 7.2217 29.9549 14.8869 11.8996 10.8326 9.0018 40.9146 9.9602 31.1138 15.8902 10.4722 7.9227 6.1849 9.2588 12.7582 8.4428 8.7741 17.1391 7.5598 25.8564 7.5137 6.7366 6.4284 6.4481 5.8779 13.6395 7.6216 8.1975 5.6337 5.4543 12.0630 7.0486 11.4347 10.8415 27.6299 49.3603 6.1885 6.0421 14.2331 5.0438 56.5132 9.2370 5.4237 6.4080 6.6062 6.2917 16.7997 24.6880 8.0747 8.1223 13.5530 5.7192 5.9255 8.6502 6.9075 18.7684 7.0547 53.3750 9.0199 12.8438 8.0299 5.7675 7.3936 6.7336 7.2618 10.5722 34.8031 10.3197 10.4596 7.2399 8.3888 7.3826 7.8257 8.6956 10.2456 6.1738 6.2591 6.3931 5.7918 22.7418 7.2083 15.2882 6.6177 12.8572 8.3113 7.7031 6.2401 12.1623 13.5628 20.7502 14.8412 9.1083 7.8142 11.7210 9.2496 8.1780 8.9719 20.3058 21.5599 17.0264 18.1902 7.3469 9.5370 15.0530 8.4325 11.2542 13.8112 7.1199 9.4475 5.9942 31.0398 6.4468 17.4380 8.5418 6.6254 31.5514 26.6702 24.8290 9.0873 19.1625 11.5981 10.0145 9.1848 25.0940 24.8782 8.3680 21.8520 11.6855 11.3552 30.5532 7.6238 7.2306 25.2209 8.6006 9.2898 7.0741 10.7303 12.5946 7.0368 41.2931 8.3944 5.0883 7.0869 10.8789 8.8988 7.7270 7.5385 5.0180 5.7974 10.3746 9.3873 9.0612 6.5649 8.1974 8.3690 10.3246 27.0671 7.3434 7.5998 22.0833 30.7607 14.6409 44.9408 8.2665 7.6374 18.2898 6.4840 11.1822 10.0521 21.3567 11.2068 9.7280 13.7401 8.6298 15.2999 7.4752 17.8730 10.0903 7.0670 8.1262 11.5889 12.9828 7.7889 8.7995 11.4202 24.9655 12.0580 8.8024 8.6063 10.4476 11.5025 31.6120 9.9261 28.0659 7.8249 26.7437 6.8556 8.7581 11.5823 8.4773 11.1665 19.8750 15.5895 8.9140 25.2301 5.5115 29.0718 8.8302 11.5411 32.3599 10.3602 20.2010 8.7238 5.7405 7.0402 9.4484 7.2939 9.2888 5.8259 6.9253 27.3810 18.3097 26.7039 7.3224 34.1468 24.8472 8.1670 4.4903 30.2667 4.7371 9.9188 8.1330 7.5463 9.5006 12.0203 7.9283 7.7660 6.0451 6.7206 21.9795 9.5702 21.7218 9.3468 26.8869 12.1839 18.6625 8.1391 8.2302 23.4207 23.7612 7.5085 33.2213 10.2911 35.4477 25.8877 6.6552 10.1807 26.2187 11.3886 8.5581 8.2449 9.6925 9.9553 10.5216 5.6406 5.2219 4.4771 11.3358 7.8305 7.1778 8.8077 13.9509 8.7743 27.1497 27.7227 28.9198 9.9289 11.9377 8.6099 25.5506 8.1752 8.7256 39.0533 21.3767 7.8013 9.9970 33.2219 7.2788 26.5656 26.9127 15.2775 32.3047 17.1075 6.6735 7.7126 7.8064 8.7769 8.0744 12.7448 7.6335 34.9944 5.9907 5.0596 29.1040 5.9652 6.9956 7.6497 5.7455 8.7557 11.0360 5.5494 15.8225 6.5991 5.5585 29.8458 6.5518 28.2086 8.4696 12.5386 22.6231 9.4521 11.9799 6.5593 32.5468 11.9646 10.1953 12.2136 13.4531 7.6962 16.0333 6.7875 7.9189 5.1468 7.0449 7.6948 7.4486 9.2979 8.1652 9.6273 6.9351 33.4887 6.9075 7.2465 5.4971 15.3147 4.8958 25.1501 7.2618 14.4375 31.4143 6.3490 7.8580 9.3466 46.0754 7.8414 12.2889 8.9936 20.8925 17.1718 10.6674 7.3046 7.4256 8.8619 7.0641 8.0371 13.2914 8.1199 8.8315 8.4852 7.6337 7.7935 30.9208 33.2852 8.6746 7.2033 7.2822 7.5680 9.5444 6.1696 8.1444 5.2057 13.4014 30.0552 6.7949 29.5098 5.7471 10.8773 8.0178 6.4716 5.7690 6.6605 5.2297 6.9259 5.6915 31.8158 6.8030 12.4256 6.8735 25.5910 27.3349 8.2192 5.7466 18.7049 21.4345 14.1992 14.6019 9.4357 31.1595 14.3458 8.4694 5.8837 8.5713 10.6875 6.4342 10.5908 9.3290 8.0860 7.3376 8.3377 18.8678 6.3525 20.7037 20.9688 16.0009 25.4914 19.4312 7.4862 20.9463 21.2504 5.9323 7.0337 7.8092 7.7261 8.1047 13.4036 4.5164 6.3312 9.1909 10.3157 18.6951 6.2738 8.7535 20.7351 6.4277 27.5123 9.1504 8.3304 5.8815 7.2526 7.8084 11.5087 6.5822 5.3653 16.0353 8.4297 18.6470 10.4888 28.9193 29.1852 9.1037 9.2485 25.0347 30.9831 5.8000 3.8574 4.5344 11.0587 9.1194 10.5845 30.0591 11.1636 7.4686 9.3307 7.1974 8.5576 24.8313 9.9560 22.9110 9.7986 6.7473 73.9999 12.8638 6.8838 7.4959 10.9216 7.7110 12.2855 25.5859 24.7371 33.0957 32.8202 8.9913 20.6746 8.2570 6.4824 15.1562 16.3704 8.4274 8.3960 57.6319 13.1650 10.4885 9.3315 6.7569 7.4202 8.7338 13.6325 13.4226 6.5640 32.5644 11.1651 6.7822 24.1103 10.8772 24.2672 40.8600 6.8034 12.4930 9.8892 7.1666 11.5479 9.6382 28.0036 7.6542 5.2588 8.8072 20.5406 12.2911 7.3518 8.9961 10.7196 7.3512 7.4172 9.4238 10.7420 19.4083 13.4372 26.2603 7.6028 14.6188 10.2641 9.8397 5.5249 7.0330 6.8069 12.5756 16.7044 5.8594 8.0071 27.9082 24.8238 7.8383 9.6367 10.5299 7.6296 7.7965 14.0769 14.5666 6.2926 9.6822 11.2823 5.6456 16.1150 15.0683 9.3423 9.4413 14.9099 21.7312 20.2149 20.2720 13.4783 5.2213 6.2197 9.5315 7.8818 7.8450 23.6170 18.3360 8.5288 11.5079 9.5028 8.0113 6.1574 8.2809 10.7402 18.8100 11.3131 24.0656 44.0441 35.5619 28.9107 9.0237 10.6262 9.3938 6.9468 17.2301 27.8974 33.6145 7.9529 28.2579 7.2529 7.0716 8.3129 23.1607 13.0673 3.8772 12.2569 8.1440 20.4213 10.4216 8.3787 14.3845 7.0146 16.2124 7.6926 17.4461 11.9977 8.6982 11.0533 15.3080 5.7932 6.3945 32.0883 25.1490 7.1361 9.8434 6.0251 28.4539 27.0775 14.5816 7.3856 10.2917 5.4190 33.2972 5.2326 8.2839 14.5353 19.2001 9.0517 9.8746 4.0303 9.3217 6.7765 5.8451 38.5238 8.5890 5.3070 21.0256 8.5717 10.5483 14.9939 6.8415 26.5188 6.0982 8.4890 4.3321 6.7232 11.9813 7.1956 27.2063 6.5220 6.6101 7.3386 7.0584 23.5367 9.2572 17.9016 26.4256 7.1835 4.8537 8.6207 8.7645 6.8233 7.3886 7.6366 13.9957 7.5475 9.1974 5.6369 22.1952 8.0963 35.9900 12.2280 5.6443 6.7169 6.4490 18.0229 3.9889 4.4995 6.2747 3.5185 6.4173 30.0902 7.4292 8.5925 11.1176 11.3951 18.6563 8.1341 10.8289 7.5355 8.2839 8.5220 7.7403 17.5271 5.9474 8.8268 3.6147 5.0420 5.4276 5.2832 7.6753 8.9837 9.1888 66.7354 10.5693 8.1059 7.6210 32.7578 6.7667 6.9882 6.4152 23.3662 6.0891 11.4071 6.3112 9.0361 6.7285 11.3203 30.5744 27.5354 8.7945 8.2457 5.6675 11.8723 6.8600 6.9560 10.3722 6.7457 17.9760 8.0519 7.7958 7.4105 7.6454 3.9861 4.7630 30.6715 6.1829 8.6512 14.9973 19.3968 7.9143 7.2546 6.8537 23.0086 10.8688 10.0086 17.2474 20.5179 7.1825 7.0064 7.2502 6.7595 4.3296 6.1001 6.1680 9.2497 21.8276 11.7316 12.9827 11.5242 6.6364 9.3832 25.4433 6.6210 8.4430 7.4414 6.2407 7.3970 24.0131 20.0595 8.1105 4.5686 34.9492 10.6948 6.5888 6.3666 10.8192 4.8214 8.4225 9.2655 9.5653 8.0780 7.6147 5.5526 9.0966 21.9228 7.7258 16.4732 11.9644 9.8998 10.7173 5.4935 5.4682 5.6078 11.2546 21.6799 15.4487 20.7453 20.5047 14.6981 13.1789 23.0728 14.3270 6.4241 10.9667 5.9450 9.6172 4.7018 7.3998 19.2932 8.5705 6.8774 7.1465 10.4278 8.2561 7.8474 10.4766 9.0964 6.4715 8.9197 21.4259 20.5821 7.4074 11.0658 24.1632 8.6757 46.6203 6.6242 8.6719 13.1478 10.1397 6.7035 6.2248 6.0363 6.9837 7.6166 6.8394 5.6548 26.1011 4.5462 22.4396 27.0664 9.8387 10.2079 6.4940 13.3698 6.3186 7.8714 3.5292 4.7461 13.4033 6.1848 6.1507 19.4231 6.6224 11.2562 14.7706 5.1011 5.7156 13.1406 8.8061 7.6469 27.8106 15.1239 13.3418 27.0703 22.6481 17.5169 7.0421 11.6074 18.1427 7.2172 33.5681 25.5563 6.6299 9.8062 6.5940 4.6193 14.1034 4.4076 6.9513 13.1987 7.5715 10.7127 38.7950 7.4953 14.8951 8.5280 20.6141 6.3029 4.4039 4.6522 11.7580 15.5750 42.7343 9.7638 5.2812 8.0579 26.3476 3.7246 13.6364 10.5736 25.2478 13.5629 31.7294 13.3511 26.1465 8.5282 5.9004 23.1473 6.2843 10.5143 8.6785 38.2798 29.2710 12.6899 38.0639 8.1966 21.2392 15.5292 6.4011 9.3959 6.2352 9.5068 12.0619 8.3221 9.1427 7.9583 41.4837 10.6071 4.7000 6.4694 6.1874 6.6414 6.0981 9.0672 24.2177 7.9987 6.5318 21.8598 20.1000 13.5739 9.1864 8.0234 17.3201 7.8231 14.5489 8.3154 4.0124 5.3325 4.5226 5.3704 20.3367 9.6947 35.0908 17.0529 37.5919 20.9544 8.3450 20.2082 15.6200 14.2430 8.1769 9.3442 8.7656 8.5780 6.5543 7.1022 6.9619 22.7179 6.1719 5.6003 7.3084 7.4189 15.1762 6.5802 21.8451 12.6616 5.2711 6.0807 9.0865 13.4585 11.7470 47.5537 9.0890 15.0169 27.2069 26.0451 11.3801 12.0538 9.9182 8.7459 6.4162 7.6608 10.1412 11.6437 10.8054 20.6959 6.9971 7.8194 18.0965 23.5144 11.5908 6.4482 7.0723 29.1930 18.0747 8.1442 4.8041 10.0328 10.2239 5.6449 6.4505 14.8515 6.4896 8.7545 12.7296 4.9264 8.6449 7.0652 14.3087 33.0775 29.1797 7.2493 10.9917 7.5659 6.4925 20.9472 23.4182 8.2547 11.8555 43.0999 95.4585 10.2324 14.8522 5.5745 18.6570 12.5377 13.5344 5.2928 8.1852 6.9914 7.8514 11.4659 6.7540 10.5863 11.2776 6.1666 7.7570 8.9503 27.0287 27.5600 6.0933 16.5767 5.8672 31.2361 10.1942 10.8329 6.3297 19.1961 9.0685 29.0251 8.4663 5.9085 15.8092 34.7907 22.2709 25.7104 6.3366 7.6282 5.2664 5.3652 19.4307 5.7069 16.7208 11.6541 6.9990 6.8367 6.0586 15.5423 8.4156 5.5721 5.4153 5.0801 16.6212 16.7059 15.8996 6.3863 10.1391 8.0978 30.8074 7.6112 8.2975 7.1506 13.7374 7.7809 8.0709 15.4668 7.5038 7.8034 8.4979 6.3574 31.0891 8.8445 33.2201 14.6619 19.1294 23.9937 25.4649 5.3198 7.7171 14.1454 13.3229 8.4463 6.4001 6.8117 42.1789 10.5519 7.6600 58.2919 6.4174 5.4023 7.6157 9.8542 4.6517 5.7819 16.3197 7.2507 8.1288 21.4871 7.2222 9.8724 12.6035 7.0511 6.4432 7.1552 6.1739 10.6092 10.4133 10.6786 8.2718 6.4638 10.3477 5.8002 8.1151 7.0996 29.1832 7.0064 12.8390 7.8217 9.7809 12.6042 10.7158 10.4242 29.8364 6.8623 9.9848 6.1776 9.1633 42.7150 7.8737 12.6053 23.5885 8.3485 21.0279 8.2451 10.5614 8.8440 52.0320 9.1615 7.3415 12.4613 31.7207 6.8418 30.9709 10.8481 13.5379 11.2989 8.5280 7.7674 12.8195 9.3858 12.9454 8.7082 7.4978 16.8084 8.3499 62.5874 7.2244 6.6072 27.4568 21.3457 11.2791 42.9951 12.1340 20.6964 14.7266 5.8659 11.0073 19.8976 7.6965 5.5126 6.6937 6.4508 6.3258 12.2741 6.1716 28.8682 6.1987 9.8509 10.5382 15.0787 12.2008 6.9588 10.8035 20.1575 7.9131 6.5610 13.4824 18.2664 7.8362 10.4491 29.9913 11.4207 7.0030 8.2008 9.9877 7.4187 8.0311 21.6102 9.2970 12.8519 13.0244 15.6608 6.3382 9.6852 5.0245 33.6731 9.5773 25.8039 6.0360 56.9247 6.4889 8.1106 4.9094 8.4067 6.5320 9.6387 6.7528 7.5327 6.1787 11.0411 9.1293 5.9062 8.8083 13.6356 5.9362 5.7945 14.0509 7.0366 7.4198 8.1289 6.9460 21.0728 18.0567 7.6384 20.4190 21.6354 13.1390 11.9992 10.2436 12.0008 11.6818 12.7577 13.3179 27.1178 7.6960 34.5742 6.7153 9.3887 17.3153 8.5062 6.9009 8.9104 5.2997 14.8045 6.3836 9.1155 9.1913 15.9689 12.3278 9.0825 10.1951 11.9156 8.2172 10.0114 8.0938 8.1446 6.2147 13.2978 15.5291 9.0100 6.9318 24.6902 10.0683 27.8193 10.6450 18.8473 5.5337 22.5100 9.8421 4.4525 10.0397 5.7521 7.7433 6.6267 10.7575 56.9689 7.8406 9.0377 9.2750 22.5733 6.5616 58.9416 7.5823 23.0540 13.1012 15.3017 10.4154 10.6412 24.4023 11.8517 8.7524 12.8665 7.2438 26.5838 6.6873 6.2659 19.7727 8.2992 10.8443 18.2313 18.1866 7.7421 29.9055 8.6704 11.1283 38.8135 28.2714 10.0418 10.1791 11.3105 7.4688 11.5096 6.4306 14.2620 9.7220 9.2765 9.8728 9.1888 24.5757 56.3527 47.9227 8.5613 8.3357 15.5989 20.0253 21.6318 19.9539 11.6325 33.6526 10.0191 3.9561 6.9927 7.9500 15.6878 10.4702 22.7653 8.8778 16.0706 9.3000 8.7581 7.3006 11.7562 22.7023 10.9755 13.2632 11.0747 9.5977 9.0166 6.9241 37.5764 5.4633 5.8421 26.0327 7.0490 13.8222 9.3855 19.0180 18.3928 7.1624 13.7281 25.6859 20.8765 7.2238 19.5615 7.5108 6.2274 7.0644 26.6503 9.2428 5.4472 6.3300 5.1726 19.6062 54.0914 8.7881 12.9966 31.2265 25.2895 5.8380 8.0324 18.8368 7.8943 16.1398 5.4816 7.0612 7.8921 9.0132 16.3338 7.3315 9.0927 9.3397 4.2362 26.8096 28.3250 7.6389 13.9577 27.8536 10.2077 7.2179 10.3136 10.2987 7.3830 7.1607 11.8292 13.3316 11.0050 35.1948 15.5986 6.4114 8.7350 7.5343 6.7299 8.3253 16.7744 8.2601 8.3545 9.3681 12.5347 6.8082 8.9869 8.8328 28.4708 12.8006 7.2420 5.7194 10.0996 6.6360 10.4024 13.6882 5.3815 7.7351 15.9663 17.5018 10.2171 5.6643 9.4264 24.0595 44.8648 4.7831 28.1182 11.5361 6.4749 6.7947 6.2157 7.4967 7.9163 7.7134 13.5332 8.9048 16.5297 19.8321 7.4015 8.2805 9.6059 10.0671 7.9520 11.3682 9.1637 7.3236 10.7425 10.6047 6.8539 14.7610 8.3528 6.8948 9.7382 25.0094 5.1459 38.8799 13.8503 12.9492 8.0324 7.9628 25.5895 7.4392 6.2024 10.7123 38.4672 34.4298 9.3987 15.2229 11.1397 18.6312 10.1448 7.9606 8.6192 29.2991 35.4865 12.4860 6.6672 8.0645 14.7860 8.3931 9.1542 6.7102 27.4769 18.7859 9.0360 33.6015 14.9163 6.5997 8.7404 8.5230 6.6533 7.6695 7.5997 7.3543 8.2871 7.8239 19.9635 28.8926 6.6837 6.5852 6.6087 11.7890 11.3755 16.0168 5.2980 6.5142 12.9797 16.5420 7.0770 9.1497 7.6693 7.7100 7.9699 21.5457 24.6809 15.8534 6.5077 16.2327 7.2955 7.1569 7.8550 29.2403 18.6444 9.4209 11.7052 8.3222 13.1414 7.1477 29.9548 9.0131 39.2328 24.0549 45.6623 9.1618 7.6013 61.9225 31.9854 7.0418 8.7251 25.1670 8.0226 10.3565 7.1287 11.0569 5.5825 9.1781 5.4633 5.2554 5.7437 13.3076 21.9511 7.0082 16.4064 10.7699 7.5327 18.5177 28.7132 8.7111 8.6157 13.6762 8.7602 6.8693 6.9548 7.7339 26.0729 17.7443 8.5131 5.7425 10.5079 6.5361 7.3446 7.1049 6.3232 13.2490 29.8095 15.5198 21.3264 8.1006 27.7549 33.7002 19.6105 6.2198 10.6546 16.8980 9.3143 6.7261 7.7732 14.1280 19.0356 6.5171 8.5786 7.1244 9.5567 9.3807 23.6172 45.9441 39.7951 66.6983 7.2479 47.8780 16.1032 31.8651 24.6162 13.3858 21.1208 6.7092 36.8810 35.2144 6.6514 10.8806 10.9376 25.3440 7.7692 9.1269 14.3972 28.5913 9.7150 6.0727 17.5283 5.5828 17.1854 12.5443 7.4572 28.4757 10.9139 11.1482 7.9114 11.1241 10.0297 8.9138 7.6389 18.1862 8.1641 14.3150 4.8807 4.3169 11.9176 7.6019 17.7068 11.0336 9.2127 24.8161 12.2139 11.3253 9.9396 11.7989 4.7716 8.2478 8.7709 10.1906 40.9231 12.6896 9.4701 11.3411 7.6554 14.5358 8.6162 7.6347 10.2554 5.9149 16.4371 9.2494 5.4349 7.6668 9.9701 10.8385 38.0782 32.6617 30.4772 34.6360 8.6470 8.7693 9.2177 31.3933 29.0999 8.2154 31.4183 13.4407 15.4099 47.6021 38.6508 5.7125 8.4487 25.5049 9.7536 8.6492 11.3504 13.2662 9.0154 32.3031 30.4876 5.4787 7.6312 32.0595 17.0917 7.2676 25.8919 6.5768 24.9044 6.6811 8.8192 7.7999 6.6433 13.2464 7.4110 5.3275 6.5354 9.3297 10.1402 11.8451 5.8980 6.6886 8.4084 6.8490 10.4212 7.7515 6.7821 12.2152 12.3719 7.1795 23.4700 6.8530 31.6767 6.1662 6.5728 16.1929 5.5472 8.5432 10.4165 5.9202 6.2838 6.7654 10.9270 13.2642 7.9334 28.1817 22.2905 7.9536 10.4442 27.6266 13.4127 
1g chi 
0.7048 0.3295 0.0559 0.1234 0.2666 0.3500 0.5797 0.2761 0.1495 0.7429 0.4030 0.6758 0.2668 0.4813 0.8672 0.2547 0.1153 0.0692 0.2179 0.1844 0.1010 0.0147 0.0243 0.0623 0.4671 0.2938 0.4521 0.2836 0.0841 0.0536 0.1386 0.2491 0.3319 0.5052 0.2793 0.6616 0.3583 0.1418 0.3586 0.2668 0.2175 0.0148 0.1031 0.0844 0.0884 0.5088 0.2220 0.6400 0.0298 0.2215 0.5357 0.0697 0.1609 0.2029 0.1551 0.2107 0.1719 0.1365 0.2602 0.3101 0.6877 0.2680 0.0523 0.1724 0.3973 0.3949 0.0616 0.5924 0.3665 0.1389 0.1666 0.5179 0.3588 0.0996 0.2740 0.1320 0.3950 0.2426 0.0126 0.2467 0.1781 0.0736 0.0867 0.1393 0.4197 0.5596 0.0925 0.1971 0.4915 0.0323 0.4360 0.1950 0.3593 0.5493 0.1980 0.2639 0.3050 0.2897 0.1083 0.1253 0.2399 0.5470 0.3234 0.0422 0.6796 0.1134 0.5188 0.2675 0.3290 0.3880 0.3598 0.2442 0.2248 0.3199 0.0308 0.1359 0.0565 0.1029 0.2897 0.3145 0.2434 0.2774 0.2227 0.2681 0.1815 0.0171 0.2855 0.4947 0.0358 0.2976 0.2670 0.1154 0.2597 0.6536 0.1419 0.5878 0.4324 0.6836 0.1236 0.1368 0.2520 0.1941 0.5397 0.4775 0.1853 0.1263 0.4771 0.2708 0.0371 0.4480 0.1182 0.1645 0.4170 0.2742 0.4784 0.2497 0.0069 0.6145 0.1314 0.0341 0.2216 0.3305 0.0653 0.1937 0.4812 0.4109 0.3025 0.2546 0.3947 0.3708 0.4186 0.3305 0.2354 0.2719 0.1029 0.1550 0.3809 0.2184 0.3628 0.3605 0.1889 0.2675 0.0991 0.3127 0.1621 0.1649 0.0613 0.3625 0.0392 0.3421 0.1737 0.3075 0.3802 0.1611 0.0505 0.3613 0.0045 0.5083 0.5163 0.2125 0.4942 0.3657 0.2266 0.1361 0.0405 0.0855 0.4107 0.0513 0.2398 0.0659 0.1083 0.3068 0.3261 0.5171 0.1027 0.3040 0.2542 0.1176 0.2544 0.5891 0.2865 0.0848 0.1104 0.2783 0.4366 0.1735 0.4592 0.4580 0.5788 0.0279 0.1142 0.3728 0.1999 0.1996 0.1523 0.1694 0.0884 0.2159 0.2307 0.3211 0.3549 0.2726 0.3058 0.2367 0.3634 0.1174 0.2455 0.3021 0.4443 0.1865 0.2290 0.1138 0.1895 0.3018 0.4600 0.1925 0.1956 0.0242 0.4236 0.4682 0.3076 0.0453 0.1163 0.3681 0.3287 0.4935 0.6247 0.0637 0.0987 0.0850 0.2519 0.0669 0.6176 0.1890 0.3914 0.3046 0.2192 0.4621 0.5461 0.6082 0.3316 0.1152 0.2923 0.1366 0.1846 0.6415 0.5699 0.1789 0.0368 0.2304 0.3487 0.4247 0.4365 0.2354 0.5782 0.2777 0.0350 0.3919 0.4666 0.3122 0.0189 0.3876 0.8505 0.6888 0.3148 0.0927 0.3570 0.3312 0.2931 0.0700 0.4215 0.2287 0.2508 0.1069 0.2824 0.3228 0.2527 0.2044 0.2414 0.2642 0.5446 0.1930 0.3157 0.2337 0.1188 0.5169 0.0617 0.6378 0.1071 0.0273 0.6607 0.3595 0.0599 0.4007 0.3209 0.6794 0.1041 0.1337 0.1766 0.6409 0.1695 0.3024 0.4759 0.4499 0.2575 0.2179 0.3492 0.1109 0.1493 0.2605 0.2598 0.5284 0.5207 0.1368 0.3279 0.1173 0.3853 0.3247 0.1962 0.1868 0.3625 0.2220 0.1084 0.0283 0.4269 0.2036 0.2626 0.4448 0.0585 0.1158 0.4566 0.1318 0.0318 0.4455 0.1275 0.1901 0.2342 0.0235 0.4961 0.4054 0.2558 0.4688 0.2337 0.0316 0.2105 0.1459 0.0812 0.3586 0.0151 0.2959 0.0853 0.1711 0.1494 0.3814 0.0851 0.2524 0.3185 0.1817 0.1900 0.3015 0.0869 0.1133 0.0859 0.3238 0.3288 0.2492 0.4275 0.6462 0.4656 0.2361 0.3323 0.3658 0.2249 0.0925 0.3167 0.2374 0.1974 0.1896 0.0932 0.1030 0.1042 0.3888 0.1607 0.3534 0.3728 0.2645 0.6988 0.0320 0.2151 0.1749 0.5222 0.1886 0.4330 0.3184 0.2568 0.6023 0.2752 0.1602 0.1778 0.0548 0.2788 0.1885 0.2563 0.5401 0.4188 0.4063 0.2758 0.4422 0.3633 0.1504 0.2932 0.1811 0.3656 0.1700 0.3050 0.2375 0.4009 0.0620 0.2185 0.2815 0.2839 0.3581 0.2131 0.1565 0.0823 0.0150 0.1152 0.1288 0.0747 0.3614 0.3905 0.7166 0.3949 0.3436 0.2350 0.1526 0.2569 0.1362 0.4053 0.3426 0.1968 0.1967 0.2490 0.3100 0.4217 0.3932 0.1883 0.1114 0.1829 0.3588 0.4751 0.2695 0.2818 0.0634 0.2877 0.2067 0.2567 0.2478 0.1547 0.1775 0.2318 0.2586 0.2303 0.2192 0.1692 0.2172 0.2828 0.2900 0.1102 0.4157 0.6355 0.0506 0.5853 0.1089 0.7477 0.3941 0.0645 0.1673 0.1580 0.0896 0.3777 0.1706 0.1960 0.4216 0.0333 0.2756 0.2549 0.4008 0.1543 0.0136 0.3424 0.3820 0.3467 0.2417 0.3317 0.1491 0.6199 0.4998 0.2344 0.2394 0.3401 0.3204 0.3582 0.2469 0.4164 0.0920 0.2770 0.2865 0.1557 0.2153 0.2542 0.1240 0.3590 0.3171 0.3782 0.2311 0.1379 0.2193 0.0509 0.1107 0.1568 0.1872 0.2090 0.2394 0.5084 0.8072 0.2894 0.5357 0.4916 0.3360 0.2929 0.1282 0.7642 0.1294 0.1540 0.5884 0.0876 0.2483 0.5025 0.2801 0.2204 0.1952 0.7759 0.2784 0.4460 0.3161 0.5897 0.3405 0.5487 0.1961 0.0683 0.3263 0.2598 0.6514 0.4969 0.0781 0.1237 0.5674 0.3029 0.2927 0.3731 0.1789 0.0836 0.1245 0.3138 0.1738 0.1743 0.0326 0.4751 0.3413 0.4888 0.3012 0.1093 0.1751 0.1640 0.0170 0.0861 0.3523 0.6868 0.2753 0.3652 0.5877 0.3575 0.1608 0.2198 0.1129 0.0899 0.1465 0.3630 0.1492 0.1568 0.2604 0.0289 0.0746 0.2842 0.1755 0.3693 0.5596 0.4095 0.2533 0.3324 0.3513 0.2370 0.1754 0.3475 0.2874 0.1836 0.3300 0.3569 0.1840 0.3090 0.2499 0.0225 0.3298 0.0136 0.3988 0.1263 0.2537 0.2592 0.2354 0.2605 0.3505 0.3256 0.3012 0.5630 0.0103 0.0604 0.3800 0.1688 0.1292 0.1054 0.6782 0.0721 0.0776 0.0396 0.0964 0.0615 0.2599 0.2907 0.2446 0.0684 0.0701 0.0997 0.0673 0.1605 0.3920 0.0913 0.1160 0.3784 0.0363 0.7303 0.2015 0.1137 0.0958 0.3517 0.4180 0.2524 0.1811 0.2367 0.2101 0.3257 0.4068 0.2180 0.4470 0.2093 0.1895 0.2762 0.3234 0.0819 0.4245 0.3682 0.4770 0.4169 0.3504 0.1052 0.4222 0.0842 0.2027 0.0443 0.2137 0.1777 0.1354 0.1362 0.6163 0.1497 0.1848 0.0399 0.1829 0.3471 0.2286 0.2646 0.4776 0.1552 0.4252 0.4672 0.5518 0.2526 0.2255 0.0887 0.3626 0.5984 0.5800 0.3824 0.3433 0.2160 0.1875 0.1878 0.5028 0.2752 0.3255 0.1860 0.3816 0.5396 0.5111 0.2936 0.2119 0.2221 0.2171 0.4020 0.2465 0.3970 0.1072 0.2172 0.2924 0.1159 0.2749 0.2786 0.1613 0.2404 0.0897 0.3325 0.1663 0.3141 0.5837 0.1287 0.2183 0.1142 0.1251 0.1372 0.1155 0.3742 0.2203 0.4616 0.7057 0.2417 0.2254 0.1942 0.2619 0.0585 0.2500 0.2090 0.0499 0.2457 0.1419 0.2312 0.1358 0.2313 0.3351 0.3299 0.4163 0.2126 0.1212 0.2095 0.3040 0.1822 0.5712 0.1006 0.2330 0.3645 0.5367 0.1774 0.5874 0.4649 0.3644 0.2508 0.2225 0.0916 0.0183 0.3423 0.0187 0.5900 0.5431 0.7085 0.1843 0.3580 0.0612 0.0716 0.1244 0.2423 0.0829 0.6214 0.1123 0.4973 0.3126 0.2965 0.5925 0.2886 0.0383 0.1017 0.4393 0.0467 0.1704 0.3334 0.0435 0.1812 0.2805 0.2192 0.2576 0.2484 0.5892 0.1096 0.3531 0.5469 0.4812 0.4292 0.5868 0.7058 0.0126 0.2083 0.1922 0.1553 0.1653 0.0299 0.2550 0.5731 0.6343 0.5170 0.1511 0.0293 0.1663 0.2455 0.0205 0.4210 0.3843 0.5337 0.7635 0.3693 0.0438 0.0895 0.1858 0.5907 0.0154 0.1833 0.1308 0.0228 0.2319 0.2621 0.1423 0.2296 0.8351 0.7778 0.4182 0.3777 0.3603 0.3595 0.3985 0.1508 0.0686 0.2523 0.2417 0.2731 0.4062 0.3543 0.3810 0.2785 0.3487 0.2644 0.3695 0.0238 0.4365 0.5525 0.1796 0.2777 0.5037 0.2516 0.2917 0.1277 0.4289 0.1372 0.3378 0.4141 0.2797 0.1454 0.3404 0.2239 0.2902 0.4080 0.2330 0.3883 0.3253 0.5625 0.2254 0.2022 0.1577 0.6452 0.1546 0.0092 0.5563 0.1408 0.1262 0.0998 0.0240 0.0810 0.2405 0.4138 0.1851 0.2043 0.3818 0.2801 0.2938 0.4202 0.1438 0.3296 0.3184 0.3868 0.3396 0.0405 0.3421 0.3672 0.4230 0.1283 0.1831 0.2752 0.2579 0.3519 0.0743 0.0260 0.1749 0.3919 0.0718 0.2865 0.1403 0.1925 0.3426 0.4614 0.2292 0.5478 0.2480 0.0889 0.1117 0.2562 0.0875 0.2596 0.3870 0.3296 0.3112 0.0068 0.5753 0.3852 0.3712 0.1939 0.2783 0.3907 0.1804 0.1424 0.5675 0.1718 0.1977 0.2231 0.1846 0.2468 0.5410 0.1165 0.2767 0.3474 0.2244 0.3204 0.3568 0.4237 0.0931 0.0792 0.3955 0.4306 0.3637 0.3682 0.3369 0.5095 0.2924 0.1859 0.1636 0.6480 0.2317 0.2632 0.3267 0.3743 0.0628 0.1241 0.0850 0.4500 0.0309 0.2062 0.1628 0.2029 0.3164 0.4596 0.1904 0.3179 0.2373 0.2806 0.2999 0.5152 0.0244 0.1519 0.3482 0.3290 0.3384 0.7223 0.5228 0.5935 0.2911 0.4907 0.5679 0.2453 0.3202 0.3864 0.2290 0.5003 0.4775 0.6770 0.2549 0.2339 0.5138 0.4567 0.0377 0.0456 0.3251 0.4282 0.4061 0.4125 0.3209 0.5948 0.1044 0.2225 0.3675 0.2977 0.0985 0.0882 0.0337 0.0829 0.3423 0.2259 0.2488 0.2219 0.3998 0.3300 0.1598 0.2653 0.0590 0.0128 0.1284 0.5357 0.0113 0.1065 0.4847 0.0140 0.5486 0.2557 0.3608 0.2160 0.2251 0.2330 0.2965 0.1491 0.3181 0.0518 0.0758 0.0435 0.2055 0.3935 0.0105 0.3520 0.0699 0.3779 0.0373 0.1608 0.0294 0.0072 0.2667 0.2583 0.2884 0.2216 0.1731 0.0649 0.2812 0.1253 0.1502 0.2799 0.3487 0.2250 0.2914 0.0393 0.3076 0.1234 0.2789 0.0133 0.5558 0.4459 0.4765 0.3195 0.4035 0.4739 0.4570 0.2495 0.3370 0.1826 0.1689 0.3305 0.4597 0.0794 0.3135 0.3208 0.2870 0.3256 0.2876 0.0456 0.1722 0.0647 0.3268 0.4528 0.2790 0.5976 0.2443 0.2334 0.0188 0.0098 0.2908 0.1808 0.4282 0.3132 0.0251 0.6931 0.4241 0.2991 0.2258 0.2464 0.2993 0.2337 0.5229 0.2278 0.2489 0.1776 0.4718 0.2729 0.3482 0.0442 0.0174 0.2269 0.0370 0.0893 0.2130 0.2589 0.2420 0.2975 0.2231 0.4746 0.2699 0.1972 0.4271 0.0614 0.1670 0.1035 0.1376 0.0745 0.0612 0.2843 0.5756 0.5213 0.2691 0.2652 0.3938 0.2984 0.3599 0.2679 0.5236 0.2424 0.3448 0.3172 0.0662 0.1345 0.1197 0.3801 0.0632 0.0739 0.3264 0.1086 0.1653 0.1896 0.3399 0.4557 0.7126 0.5750 0.3215 0.5617 0.4301 0.0964 0.1904 0.3407 0.4252 0.2513 0.1033 0.2815 0.1464 0.2303 0.0620 0.1265 0.1007 0.2121 0.1995 0.9583 0.2564 0.3529 0.0268 0.3769 0.5624 0.2497 0.3578 0.2003 0.2372 0.1119 0.4065 0.0200 0.0564 0.5590 0.4302 0.2002 0.0964 0.4571 0.4128 0.2223 0.3379 0.1020 0.2353 0.3605 0.1879 0.1929 0.1022 0.6239 0.7353 0.0764 0.1795 0.0217 0.2269 0.4275 0.4545 0.2593 0.3088 0.2942 0.2972 0.0399 0.0370 0.5222 0.0289 0.3310 0.3193 0.1691 0.0416 0.3392 0.1150 0.1858 0.3862 0.4406 0.1801 0.1734 0.1029 0.4366 0.4431 0.2591 0.7902 0.1321 0.2268 0.1432 0.1834 0.6608 0.5129 0.8147 0.1491 0.3078 0.3630 0.3801 0.4487 0.1122 0.0484 0.3541 0.2161 0.3337 0.0921 0.0854 0.6518 0.0161 0.1067 0.1284 0.0479 0.2237 0.1722 0.4212 0.3411 0.0282 0.3605 0.0137 0.6082 0.0820 0.2553 0.1342 0.1751 0.0125 0.0332 0.2044 0.1002 0.2307 0.2255 0.0777 0.2232 0.1922 0.1641 0.2370 0.2403 0.6672 0.0397 0.4462 0.4417 0.3062 0.1974 0.3517 0.2064 0.3656 0.1595 0.3232 0.3266 0.3603 0.0113 0.3570 0.4231 0.1886 0.2349 0.1383 0.2661 0.5837 0.2819 0.4077 0.5393 0.0707 0.0560 0.3999 0.2902 0.1683 0.0257 0.7361 0.2240 0.2878 0.1553 0.2607 0.2544 0.0546 0.2065 0.2634 0.2605 0.0469 0.3416 0.0115 0.3104 0.2173 0.1173 0.2199 0.0613 0.1233 0.6631 0.0968 0.5582 0.2953 0.3537 0.2059 0.3480 0.1944 0.1894 0.2753 0.1912 0.1720 0.1617 0.0069 0.0684 0.3620 0.4182 0.1562 0.1324 0.1040 0.2566 0.2918 0.4123 0.1759 0.4119 0.2993 0.1807 0.3226 0.4077 0.3662 0.3270 0.0237 0.0136 0.1553 0.4567 0.5978 0.6117 0.0808 0.0550 0.3980 0.3241 0.5039 0.4017 0.3903 0.3505 0.3119 0.0789 0.1064 0.0811 0.0503 0.2240 0.3195 0.5545 0.3200 0.1026 0.1438 0.1561 0.8371 0.3890 0.2838 0.0883 0.1134 0.0673 0.0989 0.4183 0.0616 0.3458 0.0999 0.3520 0.3968 0.3038 0.2909 0.2970 0.2747 0.3086 0.4680 0.2453 0.2720 0.1081 0.3151 0.2085 0.2008 0.2334 0.5020 0.3687 0.4965 0.1318 0.1429 0.0713 0.1301 0.2639 0.6370 0.1877 0.2842 0.3455 0.3332 0.1003 0.3151 0.5103 0.0301 0.2359 0.2689 0.7080 0.8263 0.2737 0.2159 0.2986 0.1178 0.5415 0.2388 0.3911 0.5119 0.3154 0.7323 0.3390 0.0389 0.2177 0.1302 0.2264 0.3942 0.0505 0.1278 0.1248 0.1538 0.1684 0.4356 0.0901 0.1884 0.2116 0.1526 0.2728 0.0704 0.3612 0.2506 0.3317 0.2544 0.2668 0.2713 0.1758 0.0671 0.0693 0.1428 0.1868 0.4094 0.2567 0.1217 0.3348 0.1067 0.0918 0.2051 0.1568 0.2467 0.1216 0.4328 0.0731 0.2566 0.4909 0.4908 0.1890 0.2518 0.2445 0.2240 0.3684 0.1290 0.1589 0.2346 0.2891 0.3925 0.1747 0.1511 0.3438 0.0912 0.2579 0.7231 0.1495 0.2680 0.4672 0.3554 0.2689 0.1682 0.1914 0.0191 0.0070 0.2187 0.3158 0.6064 0.0836 0.6064 0.3817 0.5762 0.2622 0.1534 0.3761 0.2795 0.4025 0.0642 0.0137 0.1369 0.7000 0.2253 0.3390 0.0939 0.1604 0.4224 0.4542 0.0785 0.3495 0.2980 0.1620 0.1666 0.5731 0.2848 0.3075 0.0925 0.1592 0.2264 0.3313 0.2254 0.3458 0.5748 0.2388 0.1937 0.6024 0.1091 0.0338 0.0336 0.3284 0.1157 0.0185 0.0575 0.1419 0.0558 0.3487 0.3875 0.1046 0.1901 0.0405 0.3470 0.1595 0.2529 0.2717 0.0898 0.2944 0.4212 0.6458 0.2244 0.0046 0.1628 0.2723 0.5167 0.3890 0.2093 0.4589 0.1005 0.3562 0.2534 0.2961 0.3354 0.1902 0.3565 0.3041 0.3030 0.1837 0.1494 0.1745 0.7312 0.2061 0.2618 0.4123 0.2696 0.2881 0.0685 0.0018 0.1119 0.4288 0.3628 0.1187 0.0246 0.1101 0.2539 0.2338 0.3047 0.2526 0.2187 0.4599 0.4357 0.3130 0.4224 0.2700 0.2471 0.3074 0.0660 0.0934 0.4168 0.0499 0.2428 0.1994 0.2107 0.1021 0.3660 0.4085 0.6001 0.4692 0.1522 0.1725 0.3657 0.1505 0.1007 0.3104 0.3829 0.0517 0.1464 0.0632 0.0883 0.2748 0.5904 0.0262 0.2959 0.4160 0.4522 0.2441 0.3917 0.4519 0.1684 0.2780 0.6401 0.6816 0.0998 0.5266 0.3527 0.1754 0.0705 0.2463 0.0459 0.2752 0.4405 0.3203 0.1848 0.4468 0.1980 0.4736 0.2670 0.2836 0.0942 0.1296 0.1340 0.6752 0.0449 0.3580 0.0544 0.3396 0.3812 0.3359 0.2731 0.3600 0.1950 0.4413 0.3857 0.1404 0.1603 0.0853 0.0205 0.0791 0.1855 0.6988 0.1447 0.5668 0.0960 0.1562 0.0479 0.3170 0.2441 0.1571 0.3544 0.2495 0.0295 0.0579 0.0348 0.0621 0.2393 0.0686 0.1284 0.2421 0.4110 0.2946 0.0586 0.3194 0.0822 0.4879 0.4598 0.2069 0.2013 0.3762 0.2914 0.2738 0.0759 0.2031 0.1396 0.4201 0.3630 0.5413 0.3034 0.2051 0.1426 0.1401 0.5961 0.4292 0.2565 0.1667 0.2278 0.1994 0.4351 0.2078 0.4143 0.2297 0.5967 0.2082 0.1433 0.1843 0.3874 0.0287 0.2524 0.1116 0.0444 0.0515 0.1171 0.1405 0.2217 0.3920 0.2924 0.2260 0.1410 0.2423 0.3592 0.4999 0.1679 0.2154 0.6339 0.1788 0.1452 0.0688 0.4548 0.1727 0.1840 0.4304 0.3475 0.1994 0.2847 0.3430 0.1430 0.0924 0.3313 0.2015 0.3210 0.3006 0.1617 0.4867 0.3066 0.2956 0.2218 0.5097 0.0807 0.3209 0.4204 0.4911 0.2600 0.0654 0.2865 0.1602 0.3488 0.1693 0.0241 0.2162 0.0838 0.3491 0.3525 0.1496 0.3985 0.6151 0.4151 0.3096 0.0472 0.6635 0.4028 0.2389 0.0677 0.2495 0.6583 0.5709 0.0895 0.1343 0.4494 0.2483 0.3689 0.2386 0.3894 0.2857 0.2031 0.1330 0.1925 0.0567 0.0900 0.1248 0.1018 0.3763 0.3004 0.5698 0.1262 0.1608 0.2358 0.4283 0.2395 0.2392 0.0286 0.1077 0.1728 0.0802 0.1151 0.1598 0.3493 0.3850 0.3860 0.1484 0.0486 0.1345 0.1338 0.5400 0.1748 0.1783 0.2941 0.6780 0.4834 0.2351 0.3206 0.4863 0.2537 0.0066 0.1543 0.6987 0.2512 0.2854 0.2710 0.1032 0.3939 0.2361 0.0381 0.3832 0.1413 0.1620 0.3917 0.1829 0.0601 0.3342 0.3185 0.3760 0.4810 0.1547 0.1304 0.0748 0.0903 0.1119 0.1926 0.5450 0.0698 0.0336 0.1175 0.0732 0.3515 0.1195 0.1465 0.0832 0.6605 0.1308 0.2912 0.5388 0.3138 0.0518 0.0380 0.2578 0.4227 0.3817 0.3817 0.3592 0.3332 0.1540 0.2069 0.2733 0.2193 0.0772 0.4339 0.1625 0.1880 0.3840 0.0749 0.4521 0.3372 0.3712 0.0577 0.1259 0.0892 0.3982 0.3844 0.0615 0.3215 0.2154 0.1174 0.2826 0.5012 0.2048 0.3057 0.5597 0.1460 0.4285 0.0547 0.2167 0.2123 0.1476 0.7187 0.2601 0.6596 0.8270 0.0864 0.1368 0.1020 0.0902 0.1430 0.1114 0.2043 0.0319 0.1047 0.1384 0.1665 0.0782 0.1440 0.2760 0.5410 0.1953 0.4557 0.1052 0.2523 0.0548 0.4052 0.1814 0.3482 0.1264 0.0887 0.3388 0.1000 0.6751 0.2438 0.3179 0.1189 0.2448 0.1968 0.2489 0.1779 0.6489 0.5578 0.1404 0.2413 0.4538 0.4303 0.1537 0.3909 0.0801 0.1023 0.5109 0.5100 0.1949 0.1454 0.3374 0.3957 0.0442 0.2040 0.1515 0.1496 0.0789 0.0797 0.0561 0.1827 0.7130 0.2425 0.2131 0.1440 0.7904 0.6528 0.2381 0.4146 0.2744 0.1056 0.4573 0.1192 0.0710 0.3172 0.3925 0.3429 0.1043 0.1187 0.2318 0.4276 0.3033 0.4672 0.7070 0.3669 0.3121 0.3760 0.2244 0.0644 0.0580 0.0708 0.2524 0.2188 0.1036 0.2118 0.3528 0.1132 0.2532 0.2823 0.1261 0.3808 0.2516 0.1546 0.2161 0.0748 0.1627 0.0793 0.0637 0.3033 0.0759 0.1126 0.2489 0.4441 0.1829 0.5980 0.3833 0.0855 0.3112 0.1902 0.2207 0.4105 0.7812 0.5711 0.0363 0.0523 0.2098 0.1341 0.1049 0.8812 0.1119 0.1574 0.1219 0.3178 0.0160 0.0431 0.0853 0.5511 0.1598 0.1308 0.1233 0.1165 0.4661 0.4656 0.3320 0.6257 0.4180 0.4917 0.3784 0.4685 0.2115 0.2250 0.2886 0.4172 0.0601 0.1204 0.0372 0.3802 0.1346 0.5384 0.1094 0.1942 0.2089 0.0127 0.0416 0.0973 0.0282 0.3518 0.2948 0.3854 0.3870 0.3362 0.7201 0.2492 0.5232 0.3359 0.3076 0.1196 0.2141 0.1684 0.0246 0.0748 0.0697 0.0708 0.1302 0.0972 0.3308 0.2111 0.2627 0.4347 0.2839 0.1098 0.2912 0.3841 0.4189 0.4097 0.3986 0.2418 0.4147 0.3381 0.0181 0.0665 0.3240 0.0947 0.1243 0.2571 0.0914 0.6786 0.4221 0.2555 0.1682 0.3684 0.2933 0.1532 0.1990 0.1396 0.0784 0.3962 0.3677 0.7358 0.2595 0.3231 0.0758 0.3095 0.3708 0.3625 0.2352 0.5127 0.0750 0.2771 0.4086 0.0118 0.2588 0.5070 0.2206 0.7839 0.3627 0.2149 0.1092 0.4182 0.2195 0.0869 0.5942 0.5542 0.4594 0.5417 0.0963 0.0999 0.1903 0.1526 0.0945 0.2450 0.1815 0.4150 0.3593 0.4462 0.3377 0.1053 0.6012 0.3519 0.2750 0.1164 0.5674 0.0218 0.4710 0.0581 0.2203 0.1863 0.3901 0.3465 0.3573 0.6345 0.1748 0.2244 0.2311 0.3891 0.2634 0.4554 0.3175 0.5878 0.6418 0.2901 0.0172 0.5750 0.0803 0.0595 0.2127 0.1614 0.3371 0.2235 0.1735 0.2128 0.3000 0.2270 0.1971 0.2603 0.2465 0.3664 0.2655 0.2512 0.3111 0.2079 0.2337 0.2808 0.0440 0.0764 0.3233 0.3363 0.3031 0.1716 0.5961 0.3688 0.2109 0.0615 0.6988 0.5110 0.0695 0.5638 0.1480 0.4776 0.6016 0.1597 0.0324 0.1516 0.1283 0.1776 0.6599 0.0562 0.4855 0.3090 0.1861 0.2920 0.0982 0.1843 0.5820 0.3750 0.0877 0.1475 0.5418 0.4667 0.6135 0.2041 0.0917 0.4844 0.2216 0.1738 0.2430 0.1470 0.2254 0.0834 0.5962 0.0856 0.1722 0.4090 0.0723 0.1686 0.2018 0.0353 0.2057 0.1704 0.0418 0.4320 0.5209 0.3185 0.0806 0.4527 0.1740 0.6002 0.3128 0.4110 0.1864 0.3313 0.3984 0.0918 0.2333 0.2013 0.1277 0.1185 0.4666 0.2609 0.2102 0.1852 0.3383 0.0363 0.6166 0.1646 0.3714 0.4959 0.2356 0.6002 0.0150 0.0816 0.0499 0.2216 0.1361 0.1300 0.2163 0.1797 0.0563 0.2795 0.1455 0.5913 0.2402 0.3535 0.4100 0.4782 0.0760 0.3384 0.1421 0.2135 0.1537 0.2023 0.2813 0.5926 0.2281 0.3436 0.5330 0.0584 0.4191 0.2086 0.4788 0.5908 0.4322 0.0591 0.3700 0.1208 0.1403 0.1772 0.3034 0.4206 0.0700 0.2451 0.1309 0.3024 0.2100 0.1448 0.1801 0.2247 0.4852 0.3435 0.5733 0.1353 0.1338 0.3684 0.1157 0.1687 0.2472 0.2413 0.3203 0.3543 0.0508 0.0624 0.3690 0.0827 0.2457 0.1059 0.3720 0.2223 0.2579 0.2227 0.1656 0.2982 0.3866 0.4032 0.1308 0.1775 0.2166 0.2893 0.4686 0.3399 0.1928 0.2564 0.3639 0.4279 0.2281 0.1229 0.3636 0.2564 0.3222 0.3324 0.1017 0.2009 0.3025 0.0747 0.1376 0.3181 0.5275 0.3763 0.4814 0.1071 0.1047 0.5716 0.0874 0.1689 0.4325 0.0797 0.4592 0.4018 0.3495 0.2828 0.2935 0.3094 0.2503 0.0441 0.8242 0.4397 0.5150 0.3604 0.0758 0.7410 0.2691 0.1618 0.7576 0.2549 0.3659 0.3063 0.2873 0.4486 0.2524 0.2850 0.1350 0.1728 0.2657 0.1044 0.3555 0.1799 0.0360 0.1968 0.2326 0.1861 0.1761 0.2025 0.2867 0.0895 0.0583 0.2463 0.3093 0.1583 0.2860 0.2766 0.3237 0.2877 0.2887 0.0428 0.3020 0.2567 0.2357 0.1609 0.4674 0.2427 0.2402 0.0991 0.1529 0.3334 0.1471 0.2414 0.1460 0.4776 0.2882 0.6238 0.3898 0.3053 0.4813 0.5035 0.1885 0.1812 0.1356 0.3357 0.1729 0.2108 0.7326 0.7433 0.1528 0.2761 0.3171 0.0312 0.2812 0.1562 0.4406 0.1668 0.2459 0.1100 0.2658 0.0572 0.1286 0.1864 0.0295 0.2559 0.1812 0.1120 0.3826 0.2805 0.1565 0.3290 0.5143 0.2269 0.4125 0.2296 0.4365 0.4379 0.4627 0.2803 0.5701 0.1775 0.1113 0.6127 0.0574 0.2611 0.1088 0.0535 0.0865 0.7832 0.1776 0.3613 0.2190 0.3739 0.6277 0.1187 0.1948 0.3763 0.6285 0.4397 0.3894 0.3361 0.0261 0.2799 0.3031 0.2931 0.2544 0.2544 0.0919 0.3205 0.1529 0.3114 0.3669 0.0980 0.1377 0.3398 0.6716 0.1605 0.2655 0.0267 0.3053 0.2012 0.0421 0.2075 0.2739 0.1573 0.0459 0.1229 0.4208 0.0433 0.2803 0.0425 0.3599 0.1742 0.3122 0.2493 0.1226 0.0766 0.2625 0.1698 0.2899 0.1761 0.3733 0.1599 0.0810 0.5724 0.0649 0.0243 0.2345 0.2057 0.0394 0.4276 0.4986 0.1026 0.0959 0.3628 0.6585 0.1995 0.4342 0.1153 0.3350 0.2027 0.2922 0.4173 0.1407 0.0103 0.1806 0.0691 0.3513 0.1584 0.2735 0.3670 0.2818 0.4867 0.0720 0.2402 0.0867 0.1964 0.6521 0.1679 0.3689 0.1729 0.0080 0.3826 0.2453 0.3364 0.1936 0.3049 0.2589 0.1826 0.2976 0.1976 0.1648 0.4240 0.2384 0.2535 0.2846 0.0851 0.4548 0.2376 0.4332 0.4926 0.3812 0.2580 0.0489 0.3791 0.2429 0.4515 0.7319 0.3366 0.1562 0.2030 0.2616 0.2588 0.1296 0.1078 0.1375 0.3348 0.2429 0.2291 0.5102 0.3059 0.3890 0.0564 0.1854 0.0872 0.1709 0.1951 0.5895 0.4475 0.8488 0.1840 0.3806 0.1308 0.3525 0.2536 0.2703 0.1499 0.1159 0.1878 0.2592 0.2274 0.2686 0.4263 0.0384 0.4422 0.0240 0.5909 0.2115 0.4209 0.5352 0.5855 0.2713 0.3557 0.3346 0.4074 0.3670 0.2589 0.0403 0.1547 0.1713 0.2370 0.3266 0.2642 0.1991 0.3460 0.2295 0.2711 0.1618 0.3386 0.1032 0.0391 0.4468 0.5952 0.2650 0.4785 0.3716 0.3306 0.3892 0.1668 0.0596 0.3133 0.1466 0.0689 0.2168 0.4048 0.0049 0.5412 0.4220 0.3447 0.4176 0.4277 0.0427 0.1255 0.5915 0.3844 0.2833 0.0726 0.3447 0.1856 0.1862 0.2247 0.2029 0.5445 0.0925 0.0373 0.1580 0.2591 0.2549 0.2556 0.2982 0.2067 0.0951 0.5487 0.4066 0.3361 0.2394 0.3080 0.3180 0.0588 0.0194 0.2479 0.0251 0.0302 0.1597 0.2886 0.8042 0.5053 0.4410 0.1096 0.5264 0.1521 0.0254 0.3005 0.1466 0.1049 0.0436 0.0049 0.0169 0.1546 0.4149 0.3901 0.0224 0.0955 0.4180 0.2506 0.0933 0.4428 0.3905 0.3440 0.3378 0.1696 0.1993 0.0975 0.0359 0.2816 0.5143 0.1724 0.3809 0.4669 0.4439 0.1858 0.1841 0.0236 0.2897 0.1325 0.4061 0.2905 0.3276 0.3137 0.2209 0.0144 0.1710 0.2415 0.0402 0.0706 0.1813 0.1416 0.4311 0.1985 0.3213 0.2831 0.1999 0.6652 0.2682 0.1838 0.4296 0.0201 0.1664 0.2278 0.3991 0.0060 0.2462 0.0218 0.7675 0.1805 0.3866 0.1255 0.1679 0.3605 0.3095 0.3310 0.2002 0.2980 0.3176 0.4272 0.2461 0.3693 0.3009 0.4105 0.3430 0.0755 0.5002 0.1913 0.4762 0.1037 0.5118 0.0343 0.4479 0.1351 0.4129 0.3204 0.2550 0.1958 0.6901 0.3837 0.4269 0.1202 0.3393 0.7294 0.1831 0.1643 0.2895 0.3813 0.2177 0.1686 0.3502 0.3671 0.3110 0.2578 0.1958 0.3684 0.0736 0.1330 0.1631 0.0979 0.2337 0.2009 0.3526 0.5813 0.0867 0.1500 0.1398 0.1270 0.1961 0.6045 0.2489 0.2473 0.6019 0.0333 0.1679 0.3154 0.1129 0.2072 0.3357 0.4303 0.1667 0.4243 0.3497 0.4617 0.3769 0.3444 0.2671 0.0722 0.6358 0.4511 0.1963 0.0832 0.3466 0.1371 0.1840 0.5640 0.2954 0.2821 0.1629 0.2196 0.1084 0.3493 0.4666 0.5437 0.2461 0.2286 0.4323 0.3821 0.2584 0.0298 0.3640 0.2829 0.4095 0.5103 0.2892 0.3183 0.0967 0.1608 0.2430 0.0486 0.1374 0.2065 0.4708 0.2148 0.2862 0.6406 0.5317 0.5515 0.2618 0.0718 0.2387 0.0928 0.1147 0.0678 0.0273 0.0271 0.7044 0.0505 0.2338 0.1119 0.0600 0.0163 0.6150 0.0340 0.7288 0.2932 0.0339 0.6334 0.0824 0.3262 0.2081 0.3942 0.2188 0.0172 0.1234 0.3227 0.1613 0.1766 0.3881 0.1495 0.0574 0.0477 0.3500 0.2066 0.4531 0.0754 0.1692 0.3819 0.1822 0.1735 0.0636 0.0552 0.2782 0.1212 0.0586 0.0846 0.0435 0.3922 0.3676 0.1568 0.6608 0.0579 0.5550 0.0464 0.1458 0.4080 0.0916 0.3562 0.1268 0.0605 0.5357 0.4495 0.2895 0.1579 0.3445 0.2266 0.2927 0.4692 0.0613 0.0528 0.6505 0.4272 0.1111 0.0773 0.3046 0.2740 0.7009 0.0612 0.6419 0.3882 0.3810 0.4571 0.2460 0.3871 0.4164 0.1529 0.2290 0.3091 0.2809 0.1544 0.3090 0.5525 0.1960 0.3352 0.0805 0.1325 0.1585 0.5129 0.3343 0.3871 0.6237 0.2279 0.0313 0.1449 0.1478 0.5272 0.2357 0.2935 0.1597 0.3855 0.0201 0.1471 0.0965 0.3318 0.1306 0.3461 0.1089 0.6144 0.1588 0.3526 0.3739 0.2835 0.3539 0.0816 0.1194 0.0855 0.1191 0.3374 0.2748 0.1447 0.2136 0.4146 0.1464 0.1112 0.3979 0.0952 0.1915 0.4502 0.0938 0.0581 0.2651 0.0082 0.1136 0.1864 0.3540 0.3978 0.1944 0.1195 0.2858 0.4236 0.4799 0.2039 0.2683 0.2592 0.7102 0.2620 0.1757 0.0353 0.3614 0.2722 0.1724 0.1991 0.2809 0.2721 0.1952 0.4052 0.0666 0.2822 0.2201 0.0252 0.2297 0.4083 0.0938 0.1491 0.2049 0.3530 0.2145 0.2037 0.4070 0.2203 0.1344 0.1334 0.1684 0.2441 0.1375 0.2473 0.0848 0.0555 0.0925 0.2895 0.5638 0.1429 0.2209 0.5113 0.4249 0.0825 0.0109 0.0558 0.0182 0.2369 0.5224 0.1235 0.1196 0.5950 0.6215 0.4197 0.4898 0.1088 0.2750 0.2454 0.3360 0.1801 0.2500 0.1577 0.1084 0.2965 0.0148 0.0394 0.3079 0.1386 0.3980 0.2667 0.0987 0.1063 0.1543 0.2753 0.4331 0.1452 0.0420 0.1303 0.3186 0.3781 0.3281 0.1585 0.1802 0.2871 0.2238 0.3380 0.2813 0.1676 0.4781 0.5285 0.4461 0.5475 0.3533 0.5109 0.1087 0.1634 0.0928 0.4435 0.3207 0.2674 0.6832 0.3377 0.4442 0.2471 0.4875 0.4726 0.5474 0.3823 0.4653 0.0825 0.2935 0.5942 0.1797 0.6172 0.3759 0.4196 0.2868 0.0992 0.2269 0.2540 0.0056 0.1218 0.8387 0.2305 0.1112 0.0862 0.5801 0.1750 0.3645 0.0760 0.1613 0.5288 0.3747 0.3289 0.1234 0.2623 0.5607 0.1954 0.2614 0.4113 0.0290 0.1328 0.1912 0.5131 0.1344 0.2565 0.3029 0.3335 0.3293 0.2604 0.3049 0.1177 0.1792 0.0493 0.1930 0.0932 0.7751 0.2606 0.2601 0.2421 0.3543 0.2114 0.2996 0.2752 0.3863 0.3726 0.2080 0.2712 0.4403 0.3674 0.2063 0.1084 0.3550 0.0586 0.4623 0.1043 0.3872 0.0720 0.4688 0.3562 0.4095 0.3908 0.0383 0.2334 0.4632 0.2538 0.0241 0.1792 0.4005 0.2181 0.3363 0.2545 0.0977 0.4207 0.0255 0.2983 0.2574 0.2131 0.1623 0.2105 0.2962 0.4164 0.5289 0.2442 0.3220 0.0623 0.1487 0.1432 0.2871 0.6327 0.0737 0.1615 0.6296 0.0283 0.1642 0.2435 0.3169 0.2487 0.1745 0.3920 0.5028 0.2371 0.2935 0.0932 0.2033 0.3488 0.1194 0.4066 0.1101 0.1528 0.1556 0.4357 0.5583 0.3176 0.2831 0.0256 0.3880 0.1039 0.6685 0.5086 0.0435 0.0978 0.1749 0.4089 0.2113 0.3096 0.5597 0.2418 0.0105 0.3533 0.3355 0.1234 0.0179 0.1169 0.0714 0.3340 0.0768 0.4435 0.5436 0.1656 0.1634 0.2838 0.2565 0.3097 0.4801 0.3676 0.1952 0.0809 0.3627 0.2010 0.0814 0.5721 0.2220 0.1972 0.2222 0.2108 0.2463 0.2724 0.4751 0.3760 0.1626 0.2917 0.3542 0.7704 0.6578 0.7979 0.1201 0.0604 0.0796 0.0179 0.7779 0.1963 0.0235 0.2149 0.3963 0.2773 0.4529 0.2061 0.3018 0.5370 0.5869 0.3214 0.2612 0.2836 0.1908 0.2230 0.2406 0.0879 0.1834 0.1726 0.1317 0.2157 0.1654 0.1708 0.1877 0.3198 0.0470 0.0774 0.0954 0.1097 0.3840 0.1884 0.5528 0.2188 0.1652 0.5371 0.1509 0.2347 0.2900 0.1544 0.2449 0.1194 0.0636 0.3529 0.0783 0.4932 0.3920 0.6120 0.1261 0.3294 0.6201 0.7160 0.1297 0.1279 0.2086 0.2631 0.0417 0.1664 0.1617 0.2042 0.2401 0.0710 0.1814 0.1403 0.2287 0.1948 0.2055 0.3553 0.1100 0.3113 0.4358 0.3866 0.3033 0.3484 0.1296 0.3372 0.1409 0.0237 0.4004 0.0159 0.1388 0.2407 0.2172 0.1519 0.0923 0.5948 0.1073 0.2076 0.0779 0.0742 0.2801 0.3624 0.0187 0.3207 0.1416 0.3088 0.4458 0.2407 0.3110 0.0474 0.7829 0.1958 0.1023 0.1887 0.0903 0.1719 0.0944 0.2052 0.2777 0.1912 0.1082 0.0103 0.3176 0.0861 0.2312 0.0320 0.0993 0.2654 0.1953 0.2761 0.3056 0.5905 0.1709 0.3045 0.5962 0.0663 0.2856 0.2002 0.0914 0.0340 0.0249 0.3251 0.3163 0.0680 0.0790 0.1682 0.2081 0.3529 0.1730 0.5882 0.2277 0.2061 0.1506 0.0271 0.1409 0.1004 0.6421 0.4092 0.3746 0.2443 0.4127 0.2275 0.2930 0.1910 0.0740 0.1972 0.2683 0.5688 0.2292 0.2488 0.2270 0.2915 0.3007 0.4470 0.1383 0.1818 0.1965 0.1077 0.2403 0.3596 0.1858 0.3042 0.2640 0.2428 0.0882 0.6025 0.2312 0.1724 0.2554 0.1263 0.1543 0.2637 0.3449 0.4727 0.4284 0.0688 0.0947 0.3393 0.5013 0.1928 0.2386 0.4784 0.1511 0.2893 0.1822 0.1442 0.0215 0.1905 0.2239 0.4097 0.0417 0.3184 0.2919 0.3304 0.2287 0.5077 0.1620 0.0944 0.0689 0.4719 0.6914 0.3188 0.3171 0.5241 0.2352 0.5033 0.1156 0.2690 0.7210 0.0660 0.8900 0.3158 0.3413 0.3608 0.1868 0.2823 0.5275 0.4463 0.3021 0.0424 0.0088 0.4029 0.2701 0.1593 0.3160 0.2944 0.2175 0.3809 0.3713 0.1058 0.0505 0.3461 0.4161 0.2192 0.1764 0.4059 0.1433 0.2901 0.2457 0.3887 0.1257 0.4212 0.1355 0.4721 0.2729 0.2010 0.3751 0.1750 0.3392 0.1509 0.0282 0.1617 0.2873 0.1366 0.2492 0.0462 0.4114 0.1597 0.4550 0.4856 0.0342 0.2275 0.0912 0.0750 0.3183 0.0193 0.0879 0.5038 0.1924 0.5661 0.0435 0.3790 0.4244 0.1491 0.4544 0.5359 0.0960 0.3324 0.2102 0.0871 0.1381 0.3199 0.2050 0.0939 0.2565 0.2172 0.3975 0.5254 0.3887 0.2013 0.5992 0.5240 0.0678 0.0242 0.3296 0.1417 0.1215 0.3285 0.1918 0.1961 0.2081 0.2310 0.1916 0.2635 0.1654 0.1632 0.4933 0.3546 0.2487 0.0810 0.1989 0.4831 0.1703 0.0311 0.2796 0.5555 0.2106 0.0617 0.1949 0.2070 0.4730 0.0139 0.3139 0.3508 0.2334 0.0401 0.3638 0.2727 0.2200 0.1694 0.0898 0.3904 0.2117 0.2308 0.0792 0.3682 0.3551 0.3043 0.6423 0.1790 0.0957 0.0152 0.2004 0.3306 0.3906 0.0627 0.2565 0.1990 0.1350 0.3330 0.8142 0.2474 0.1547 0.0664 0.0915 0.6330 0.5507 0.0819 0.1215 0.2695 0.1826 0.0753 0.2643 0.0597 0.1422 0.3122 0.1088 0.4302 0.1794 0.3605 0.3306 0.0656 0.1071 0.0364 0.2937 0.2074 0.4515 0.5554 0.0896 0.2694 0.2698 0.2810 0.0410 0.1394 0.2371 0.4784 0.1174 0.2672 0.1443 0.0884 0.3408 0.2693 0.1085 0.0751 0.2571 0.3790 0.4777 0.5350 0.2249 0.0111 0.4928 0.1497 0.1618 0.3416 0.4164 0.4715 0.3793 0.4964 0.1354 0.0225 0.3048 0.4307 0.6708 0.2068 0.3187 0.1990 0.1514 0.4014 0.1818 0.2915 0.4743 0.3344 0.2707 0.2178 0.4306 0.1613 0.1860 0.6652 0.2957 0.2503 0.2732 0.1984 0.3381 0.3185 0.2073 0.0433 0.1236 0.1303 0.3371 0.0943 0.1708 0.0587 0.1805 0.1189 0.0648 0.1338 0.0899 0.5224 0.0451 0.1918 0.0278 0.2057 0.2950 0.1896 0.2051 0.0408 0.3874 0.1007 0.5026 0.3085 0.0997 0.1627 0.4727 0.1476 0.2248 0.0253 0.3027 0.0478 0.3801 0.4940 0.5371 0.4022 0.3258 0.1485 0.1507 0.1837 0.0966 0.3098 0.1907 0.2770 0.2422 0.1245 0.1015 0.3803 0.1695 0.4146 0.3753 
Hierarchical mergers of stellar-mass black holes and their gravitational-wave signatures
Davide Gerosa, Maya Fishbach (2021)
Data behind Figure 1

2g m 
15.0425 16.6929 12.5072 58.3732 35.8300 67.5665 15.6460 11.2856 14.6696 56.3877 15.3257 36.0249 21.0006 94.8256 52.5557 32.1886 22.0292 51.3511 9.5991 17.5158 23.9704 16.7122 27.5366 14.9375 69.6556 16.1113 54.1894 15.3044 35.6895 22.8438 15.9329 44.9437 38.9772 15.2385 15.1188 76.0044 22.2206 15.3685 64.7101 28.7200 13.4878 44.8748 19.8283 18.2406 23.7229 37.0378 30.7383 30.5429 78.1257 13.9571 13.4379 27.1248 11.5626 14.7141 40.1881 23.4697 15.6971 16.5788 37.9582 12.7310 28.9946 41.9805 23.7331 18.8325 10.4868 29.4723 34.2011 20.3047 40.9858 18.9335 26.7030 16.1806 12.6292 14.8307 14.0457 39.8459 13.3950 11.7305 11.1856 18.6978 21.5141 36.4406 12.7694 62.6009 58.1867 26.7121 51.8673 43.0082 23.7727 21.8892 13.0743 60.2639 50.7971 20.6172 30.1411 35.8468 41.1644 16.0602 51.5870 13.6540 49.2492 63.8516 43.4162 18.3780 14.3938 31.9053 18.9985 19.4185 21.8608 27.6927 14.5912 65.2650 14.3712 22.7453 73.6414 14.8926 14.7317 41.4071 27.3938 13.8116 18.9282 18.6771 13.6856 51.7545 35.8833 14.1674 16.5288 44.8508 12.3427 17.9667 26.3852 12.7490 13.0562 13.5307 64.8479 35.6142 41.4756 24.4529 22.5219 14.0682 39.3712 10.0695 11.6206 15.1696 49.6523 14.2461 17.0263 71.7916 17.7111 10.0309 8.7773 7.6595 98.4540 18.5461 13.2026 78.9796 63.2307 23.5072 13.8875 33.1689 16.6024 15.9977 83.5331 15.4337 17.0852 67.7109 54.1511 16.9879 10.4909 56.8363 9.3237 11.8009 15.2064 62.1443 19.9342 13.7973 15.0848 13.5919 27.5937 22.9589 46.8643 21.4617 14.9695 62.0954 65.5715 21.5020 29.6050 18.1530 20.2265 42.4668 65.6147 25.1657 30.4557 16.7102 61.0146 45.4370 25.2638 22.0447 18.2086 83.1497 21.7735 73.5729 49.9094 47.7242 21.1449 13.4520 19.7896 24.5469 16.5779 17.4208 41.1869 15.8230 52.6543 16.6066 14.3373 12.2211 12.6635 11.1636 26.0034 20.2243 20.0922 11.2509 10.4583 46.4129 13.8053 22.2625 21.4206 54.4353 98.7574 15.6851 14.1715 34.8404 10.6722 127.5119 17.8282 11.7241 12.2123 20.0030 12.0819 48.6372 49.7023 15.6152 19.8861 26.1906 11.3578 11.3256 16.5215 13.0584 52.5261 14.6769 125.1496 18.3232 31.2316 16.7161 11.3733 17.1752 13.7010 14.2050 20.3666 68.2761 20.4606 20.2137 14.9435 17.3288 15.6617 14.8464 21.8652 19.5604 12.4235 13.5291 13.5471 12.7410 48.0355 16.4037 42.7387 12.5929 34.8953 50.5725 19.6887 12.9373 31.6604 35.4229 66.3627 38.9972 17.6332 33.3245 23.2232 21.0495 15.6928 17.3531 39.6704 42.1243 33.7080 50.8094 15.2737 18.2586 30.7163 16.1138 22.6114 26.2218 14.3911 19.9122 11.6029 62.0431 14.7724 49.9828 17.0154 12.6978 60.7692 56.3878 52.8886 19.4707 43.4535 31.7434 19.1871 19.3006 53.1254 52.8715 15.9746 44.5054 29.3132 25.2537 61.5362 19.7001 13.7351 51.6653 16.9431 18.7125 14.0367 21.4184 24.7906 22.2999 78.7671 39.7575 10.1266 13.9253 23.7561 20.7594 19.7722 14.3985 10.5390 11.5047 19.5355 18.0326 18.9148 14.4726 15.9951 17.6795 20.1570 62.5977 18.6365 14.5898 51.6095 66.8666 28.5152 87.5825 16.0573 14.4123 38.1397 14.6159 21.6939 19.3175 41.7978 24.3787 19.8219 28.9141 16.8935 38.6903 14.4080 39.0728 19.3411 13.7725 15.9224 21.9209 30.1796 16.0775 19.5943 26.4587 47.8604 25.7458 17.1113 17.1570 21.8516 22.1757 62.5015 20.7247 54.6754 15.1999 51.6420 13.1307 20.8715 22.1551 43.1729 21.3486 49.3573 43.7189 33.1401 56.6686 12.1834 56.2127 17.4803 23.5548 62.9774 20.2071 41.9009 17.7372 11.0484 13.5188 18.3999 14.2398 18.1172 14.8636 13.9817 61.5353 45.9930 56.6508 38.2910 74.2936 54.0366 42.6513 10.1115 58.4266 9.6626 21.6277 17.2172 14.6616 20.7640 39.4112 21.5504 15.0834 13.2554 12.7936 67.9706 18.9027 62.1634 19.6329 67.9114 24.9048 43.9524 15.6469 34.8874 47.8959 50.6868 32.2740 68.8582 42.2443 74.6193 58.4890 12.6575 31.1073 60.8674 37.4682 42.4950 16.1780 20.6810 18.9879 30.8850 13.3103 10.2388 10.3835 23.5594 15.3413 13.7489 16.8215 30.1110 28.7180 60.2824 58.2129 66.3310 18.8431 25.2181 17.8491 49.7513 19.7821 21.1057 78.4786 55.1137 16.1083 30.0000 68.3520 13.9866 54.8463 58.8193 29.6941 63.9414 62.8243 13.3119 15.0732 16.3884 16.6892 15.8775 31.7479 14.6329 89.5895 18.4245 9.8261 62.6540 11.7322 13.3448 18.9726 10.9762 17.9251 22.2750 11.0930 47.7506 16.7861 10.7184 66.0687 13.1659 60.5838 17.4840 23.7821 44.8876 20.6923 25.2780 12.6144 65.8131 32.8700 21.1118 24.8166 28.5869 15.3245 39.9740 13.0564 17.5032 10.0485 17.0189 15.2064 15.1044 18.6549 17.1592 19.3191 18.6243 67.7000 14.6653 14.8808 11.0513 40.4028 10.4210 47.9471 15.6841 31.8356 61.1033 12.5068 15.8336 21.1592 88.2123 15.7196 23.7461 39.1627 41.5634 45.7535 21.3381 23.2801 17.3816 16.9920 15.9390 15.4511 25.7641 15.8942 25.2116 16.3153 19.4158 14.9042 61.4802 65.4067 16.8930 15.0561 15.8870 15.9818 18.7819 13.2243 20.4384 11.3559 29.5636 61.7547 13.9878 60.6596 12.2550 28.1267 15.3592 12.4746 16.1394 14.0750 11.0846 15.2400 13.7038 62.5931 42.8886 24.4424 14.7377 60.5332 52.7307 18.3455 10.8740 44.1648 60.0161 27.3372 31.9563 29.7438 72.5028 35.8397 20.1929 13.5958 22.9116 21.5513 12.4328 22.6249 19.9431 15.9474 14.5434 18.3664 36.8025 12.6858 50.8289 42.2916 33.4112 56.7946 41.0310 15.3758 54.0781 53.1508 11.3588 14.4490 19.6380 14.8717 16.7395 26.0540 8.9365 12.4462 18.5846 23.9046 48.8120 12.1114 17.1135 41.0716 12.5534 53.3410 22.2317 17.8034 11.1303 13.9347 14.8039 27.1815 16.6174 12.3445 30.7882 16.4306 46.0678 19.9268 60.0690 56.2776 18.7006 17.6353 51.6768 65.8571 11.9026 7.5001 8.7422 22.8561 19.1598 23.5259 63.6124 21.5132 15.2786 19.2529 21.3175 16.3731 54.2700 21.0120 44.3942 19.1301 13.0456 147.1293 36.3478 13.1899 15.1887 22.9560 15.5667 25.2356 50.7133 57.2860 67.2650 71.3927 17.1925 46.8832 16.3310 13.7619 29.9675 34.5616 16.1434 16.4333 116.4331 26.8382 21.3833 18.1468 13.5049 15.0760 17.5084 31.3112 28.4332 13.1970 70.7406 22.3474 12.9805 56.8854 31.9491 56.3966 78.3668 13.2660 24.6575 39.5180 14.1506 22.3619 18.9647 55.0625 15.6732 10.9155 17.9058 41.9807 23.8829 14.0532 17.5645 22.6598 15.2333 15.1399 19.0902 20.8405 50.4811 44.3731 51.3037 15.0387 28.6241 20.0584 20.3322 11.4650 15.5171 14.1302 26.9979 36.5846 11.7619 15.1633 55.5460 50.4492 15.3437 18.8269 20.1985 15.3032 14.9066 37.8610 30.6027 13.9486 18.2185 21.0077 11.1840 30.7307 31.2156 19.2718 18.5123 42.9659 43.4894 54.0434 41.7315 32.0387 9.9627 12.9853 20.1432 17.1498 15.3873 58.8945 46.7562 16.8217 22.9670 17.9457 18.7459 12.3563 16.4334 27.0682 51.1862 21.5490 46.9143 90.3431 74.3865 66.1656 40.0231 20.2587 21.6748 13.4533 33.7639 55.8303 69.1249 15.9358 62.3729 15.7245 16.7943 17.2407 60.6272 24.9906 7.8182 47.6788 16.5806 57.2197 20.3760 16.6723 46.8674 14.0087 41.1962 15.1290 36.8640 26.6981 18.7280 23.9375 35.1183 11.1179 13.2919 65.3367 56.8549 14.6096 18.5920 13.2738 54.5193 51.9343 45.8359 15.0030 19.7298 10.8722 63.9048 17.0311 16.0441 41.5686 42.7421 17.8710 23.1880 7.9471 19.5114 13.9950 11.8250 74.6735 20.7836 10.4907 41.4852 19.0654 29.9496 29.1484 14.1498 60.6438 12.0445 17.4806 8.4212 14.0041 22.9628 14.1046 59.2205 13.4726 31.5872 14.0962 20.7753 53.7869 18.6390 43.2211 53.2579 13.9931 9.3293 18.2538 22.3533 13.9415 16.3913 16.2777 28.8558 14.4567 17.8605 12.0801 52.9216 15.4221 75.0412 28.8937 11.1987 13.4096 15.3119 42.2258 9.0714 8.7443 15.3986 6.7598 12.4599 67.7274 14.7916 17.8388 21.4979 22.5321 40.3384 16.9592 23.8436 14.4858 18.2591 19.7355 15.0076 34.5447 11.6163 17.6384 7.0773 12.8056 17.5065 11.6373 16.3836 18.5494 17.8567 136.5387 42.5322 17.4400 23.2316 108.0508 13.2484 13.9763 12.1649 46.7381 12.3927 22.4235 0.9863 19.3027 13.4974 22.5504 72.1064 55.2768 17.6094 16.3329 12.8313 47.9437 13.6763 14.8546 38.5801 14.7386 35.4041 15.8948 15.2864 15.2567 17.0031 12.0888 10.3048 62.4431 12.3862 17.4494 50.7920 53.8223 15.4512 18.0174 13.2174 55.6739 21.5558 20.8566 33.9543 40.2089 13.9280 13.5345 14.5131 12.9015 8.3444 15.2717 13.1480 17.8606 58.5580 32.1068 25.1145 54.0258 15.0597 18.5038 63.4432 12.5955 18.3372 18.9505 11.8592 14.4307 54.3313 55.3694 32.4222 12.1196 66.7873 20.6104 13.0706 12.2718 23.7265 9.9941 18.9539 17.7735 18.8073 17.4114 14.6264 11.0828 19.1760 44.7487 15.2750 51.0240 27.1080 32.2762 33.0098 11.5534 11.2440 12.2910 23.3521 44.8618 32.8466 40.8090 47.7687 30.4714 28.7968 66.4064 27.4399 14.6936 22.4291 11.5996 26.5496 9.3359 14.8528 47.5556 16.3541 13.9207 14.3200 20.6658 36.9177 15.2217 19.6463 21.0758 13.3117 19.8159 43.3015 56.6432 22.9130 22.4034 46.2999 17.7610 89.9142 12.8619 22.6679 25.5530 23.3867 12.9769 12.6788 12.0451 15.0939 17.7442 22.3632 11.2290 55.5268 8.8837 74.5607 57.8464 34.7009 26.8564 12.4291 30.1349 12.1602 14.9969 7.4721 9.9895 25.8434 13.0605 11.6961 47.2104 12.8377 22.3706 30.5580 16.4586 10.9112 38.1047 16.9566 15.6072 53.9976 29.2656 25.3811 56.8152 46.5395 43.9458 13.7533 22.8007 44.1649 13.7332 67.5433 64.0274 12.8300 18.7888 30.1290 9.5605 30.8876 8.6982 13.5912 40.9365 18.4710 30.3999 74.5416 14.3021 37.0506 16.9604 46.3389 12.5314 8.5277 9.3551 23.0622 29.8453 82.8131 20.1171 10.9449 15.3263 62.3384 7.4750 27.0838 20.4336 57.6634 27.8232 64.3734 43.7332 53.8482 22.5885 14.3446 54.7372 13.7330 21.8027 17.1869 72.7059 61.3601 28.1829 73.6124 16.0965 50.9758 42.7123 12.7259 18.3277 12.6306 19.1724 47.0565 19.0401 23.2602 15.7838 81.2351 23.0717 12.5160 13.4117 12.2219 12.7652 11.7752 17.2568 48.4563 16.5835 12.6760 42.9505 44.2840 26.8461 17.8601 15.5613 34.9568 15.4936 31.1503 16.3223 7.6499 10.3199 10.3135 12.8584 46.3760 18.6237 72.0195 37.2412 74.7662 42.4940 20.0680 40.0933 33.2889 27.1251 15.6451 18.3340 18.2193 16.7410 13.0833 14.2561 13.7641 46.0685 11.8808 11.7929 14.0417 15.1869 35.2949 12.8533 44.9477 24.7415 10.3000 12.2907 18.4436 26.5488 23.8573 100.0411 22.4788 49.6000 66.9376 49.6472 25.7722 24.8038 20.6088 17.7809 13.1460 23.2952 19.6281 22.2890 21.0405 40.5864 14.4131 18.3327 35.9734 45.7724 23.7176 13.8632 19.4519 59.1269 37.0327 21.5988 9.1824 21.8517 19.9956 12.4354 12.6824 29.4443 12.8679 16.5665 27.4837 9.8298 16.5544 14.3108 49.1518 72.9420 63.5777 14.0058 21.1175 17.7934 12.3280 42.3988 53.3361 19.4936 23.4760 86.8582 183.6730 19.5145 31.1867 11.0666 35.9077 34.2144 26.6833 10.9515 16.2121 14.4046 15.1717 24.5910 13.2891 28.5930 23.0357 17.4214 15.0226 17.2053 51.3636 53.9215 13.1800 46.0851 11.6881 66.0152 27.2764 22.1549 12.9801 52.4008 19.4684 57.2964 16.2029 11.8525 38.8556 80.2767 43.4527 56.1414 29.5299 15.9176 0.9847 10.9833 44.2006 10.9910 33.4985 24.2851 14.1880 14.3385 12.1908 41.4669 19.4654 11.5487 10.4819 11.0042 33.0096 35.2664 42.4356 12.7928 19.9918 16.3745 76.0168 15.5628 16.4378 14.3250 26.5431 15.2809 15.9997 39.8739 14.3051 14.9645 17.2053 12.1830 60.9636 16.9278 65.0327 34.8079 38.9819 55.8205 69.6842 13.6826 14.8520 45.4939 25.3875 16.4843 12.3627 13.5077 88.3705 21.6892 14.8911 129.7229 13.2962 10.5440 14.5709 19.5195 9.3893 11.1483 50.0091 14.3155 16.5894 44.9750 14.0968 45.2021 25.9168 15.8076 13.4915 13.4290 11.7841 20.7237 21.3143 20.3678 16.7694 12.8695 20.0557 11.1155 15.8710 14.0077 79.7614 13.9842 24.3590 15.2220 19.3493 26.7435 20.7345 25.5822 64.3679 13.7868 21.6974 17.3678 21.2997 93.5198 15.1747 32.6204 48.5870 20.2816 42.4684 15.6184 20.4277 17.9865 114.0591 17.5216 16.1899 28.8971 60.6370 22.3703 61.0073 20.6946 37.6172 23.2077 16.9267 15.6328 25.0226 18.4779 24.7130 17.6574 39.6951 33.4859 16.5757 119.6001 15.2570 12.5472 55.4634 43.6542 24.8482 105.9838 36.6806 40.8830 33.9529 11.1824 23.6505 69.1727 16.0405 13.0247 13.5472 12.5337 12.1050 31.5355 12.0567 63.4572 11.7692 42.6908 20.4418 31.4977 24.0936 13.5348 22.4626 39.0771 15.4098 15.9440 25.7811 36.2884 29.1350 25.2411 65.7156 28.4518 22.6165 15.7059 20.3155 14.4803 20.6136 41.7937 47.1162 51.6174 45.1327 35.7301 12.2618 25.9476 9.8038 68.7732 18.8412 61.1368 12.2353 132.9830 15.4225 19.4041 9.5391 21.9021 12.3890 36.7668 13.4553 14.8976 12.0149 44.8878 22.7533 11.2068 17.6256 27.6439 13.2226 11.5581 27.0372 14.7432 14.5716 16.8743 13.3334 40.3700 45.4606 16.8475 43.2295 47.0509 31.1235 23.9030 19.6173 23.9068 23.6067 25.1154 26.0173 57.5300 15.0528 67.8812 12.7779 24.3233 52.6941 17.2630 13.7836 21.3531 10.7439 50.4588 30.5283 19.5441 17.6724 43.5906 29.4032 18.2498 31.1690 23.0295 17.8585 19.8220 15.8902 15.8661 11.8995 26.5201 35.1872 18.8722 14.7610 48.2255 19.1968 53.3955 20.7521 41.7044 10.6309 54.6563 18.9940 14.9269 21.1932 12.0595 14.9792 14.2776 27.7424 112.9842 16.3424 22.3305 23.4718 54.4149 12.7302 119.1174 14.4547 58.6885 27.7937 29.5695 20.0579 22.4261 48.8190 43.6052 18.1904 24.7862 14.0866 62.5538 12.9720 11.9615 37.6678 16.7358 21.1987 39.0750 34.9854 14.7387 58.6407 18.5827 23.9778 75.0364 55.8812 19.7952 26.4725 25.8315 14.9580 21.9452 14.0136 42.5009 19.8428 17.6460 21.2849 17.9677 47.1259 122.9156 94.9741 17.4202 17.6359 41.2941 49.5228 50.9381 40.8537 23.4551 65.9774 21.7690 9.1788 20.9200 15.8627 32.6040 20.3138 55.9923 18.2876 33.5132 20.3540 18.0282 14.3167 54.7436 57.6695 22.6473 28.4835 22.8156 18.6458 17.9361 13.1919 72.6443 10.4386 21.1549 65.6125 14.9578 34.7708 20.5792 46.8512 34.5023 15.2591 27.3992 62.9380 47.2097 14.3700 52.4876 14.5059 12.1143 13.7002 52.0792 18.2956 11.0159 12.1932 9.8576 37.7356 127.3953 17.7623 26.0780 61.0756 58.1889 13.4592 15.4029 37.1721 14.9124 37.7842 10.5489 15.0037 15.2944 17.2121 48.8031 16.7516 33.7189 18.5857 8.0450 57.7621 60.4545 22.3006 31.5055 65.2891 19.5358 15.6460 21.9386 28.6105 15.9787 14.1975 23.7563 28.5649 24.1511 68.1187 31.5825 12.5007 17.1634 16.8928 15.4327 18.2128 41.0387 18.4087 18.1386 20.9433 28.6206 12.9624 18.4542 19.1830 57.5710 49.7950 13.8462 12.0244 30.8319 12.6795 20.0872 26.0035 10.2300 15.2760 49.0351 46.8663 20.5271 11.3609 19.1976 47.2022 86.3435 9.6422 63.1428 23.3546 12.6066 15.7520 12.0369 14.6160 15.5063 19.3524 31.1212 16.9905 34.7294 39.3571 14.5212 16.6748 26.1831 20.0679 15.3297 24.2784 29.6833 17.1502 45.3328 20.4694 13.3229 28.5992 17.0063 24.4486 20.7308 64.7325 10.8052 79.7962 28.4924 43.8651 15.2579 15.6464 52.7425 21.9078 12.3512 23.6282 75.7305 67.1523 21.5786 29.5795 25.5076 46.3885 24.6261 18.1474 16.6892 114.5951 83.3573 43.4248 13.2677 17.0795 29.3713 16.0162 18.3832 13.5111 55.0923 42.4752 17.7393 75.3985 30.4662 13.2468 17.5950 16.3127 13.1995 14.9922 15.3248 15.0245 16.7355 15.3065 46.1785 55.7705 13.2202 13.1754 13.7054 23.1278 25.0980 37.9873 10.8497 13.1950 26.8138 36.0847 13.8549 17.7433 14.8914 14.8170 19.0003 42.4925 48.8665 50.2367 13.2184 55.4951 15.6675 14.6386 16.0533 68.3585 37.3027 18.1451 22.9867 17.9339 37.7913 15.1403 57.8328 22.4681 103.7890 64.3401 94.0855 18.3897 14.7568 123.9624 61.1956 14.1594 17.3302 48.2316 15.2968 23.3227 14.2037 23.5719 11.5824 17.8152 10.4098 10.2399 11.1848 25.6834 45.1849 13.6796 32.1593 22.8309 14.5169 52.0140 65.6261 18.0566 23.4354 39.9769 17.4088 13.0442 16.5238 45.4369 57.1595 46.3810 31.8940 11.3965 27.9043 12.4108 18.7106 13.9298 12.5789 36.3485 65.4875 42.0907 42.6588 16.5252 62.6198 68.8640 52.7860 12.5846 20.2867 43.7912 17.7963 14.0676 15.1214 27.9088 39.8980 12.5001 16.3078 14.4512 22.2779 17.8846 46.2818 88.4585 81.8915 139.1836 16.8803 92.9490 30.6351 66.9125 47.4236 32.1142 49.1833 15.8653 75.7186 68.9818 14.1356 21.1358 21.2722 50.4828 17.1392 19.1290 53.1354 58.0725 20.9972 12.6169 50.3504 10.9841 35.6424 34.6695 22.5441 54.9505 22.9682 23.5627 16.8087 21.3527 20.2607 19.2218 14.7722 46.6122 16.1716 27.9133 9.3631 9.5298 33.7008 14.9874 39.4655 21.4085 17.5245 51.1354 23.5982 21.7638 20.0812 43.6756 10.7073 16.8511 30.7264 28.7757 80.8917 23.9938 18.7883 25.6498 16.3018 27.7321 16.6740 18.0504 24.8091 11.5143 34.6371 17.7475 10.9365 15.0666 22.9245 20.9137 73.2863 68.3690 65.4523 69.4700 16.4870 19.5346 23.9936 60.2399 65.5103 16.8035 59.9447 25.4669 29.6042 112.7655 79.7801 11.1122 16.3458 49.1939 20.1116 16.5710 21.7089 33.5296 21.2331 67.2867 60.9190 10.6349 16.3199 70.2271 34.3026 17.6901 56.5787 13.4269 47.7973 16.7961 21.7433 16.5872 14.1782 25.5288 14.2017 11.6077 13.9839 30.1577 19.4376 28.7033 11.3029 18.7468 19.0541 13.0381 24.9708 17.6911 14.9004 25.7059 24.2455 13.8000 49.5895 14.7110 69.2795 11.7891 13.5666 32.4580 10.8526 17.0688 20.6820 12.1951 13.8922 14.4667 25.0415 37.7576 15.8834 53.8494 45.6260 17.2705 20.0285 56.1079 26.2090 
2g chi 
0.7464 0.7226 0.7019 0.7045 0.7102 0.6736 0.7583 0.7074 0.7176 0.7378 0.6880 0.6563 0.6964 0.7475 0.5862 0.7231 0.5741 0.6944 0.7042 0.7048 0.7093 0.6938 0.7576 0.7005 0.7010 0.7154 0.7607 0.7200 0.6931 0.6811 0.6998 0.5301 0.6140 0.7387 0.6668 0.7358 0.6692 0.6809 0.6632 0.6339 0.7410 0.6221 0.7296 0.6965 0.7060 0.7505 0.7019 0.6951 0.5801 0.7076 0.7511 0.7362 0.6908 0.7932 0.7038 0.7355 0.7121 0.6621 0.6726 0.7282 0.7982 0.7429 0.7468 0.6788 0.6220 0.7113 0.7375 0.7049 0.6814 0.7015 0.6671 0.6290 0.7804 0.7129 0.7098 0.6984 0.7831 0.7189 0.7046 0.7122 0.4941 0.6876 0.6897 0.6748 0.7193 0.7449 0.6822 0.6176 0.7574 0.6861 0.6731 0.5260 0.7321 0.7030 0.6365 0.5207 0.5065 0.7140 0.6689 0.7257 0.7497 0.7086 0.6945 0.6928 0.7449 0.7017 0.7300 0.6355 0.6748 0.7747 0.7713 0.6010 0.6710 0.6579 0.6876 0.6984 0.6925 0.6884 0.7392 0.7612 0.7233 0.6837 0.7102 0.5299 0.6581 0.6798 0.6187 0.5064 0.6972 0.6525 0.6393 0.6957 0.7084 0.7744 0.6675 0.7262 0.6626 0.7434 0.7496 0.7125 0.7166 0.6212 0.7742 0.7627 0.5057 0.7755 0.6654 0.7056 0.6697 0.6788 0.6751 0.7008 0.8233 0.7006 0.6788 0.7165 0.7233 0.7128 0.7003 0.6505 0.7788 0.7093 0.6931 0.7107 0.7408 0.7353 0.7923 0.6955 0.7144 0.6736 0.7443 0.5750 0.7015 0.6458 0.7079 0.6912 0.6746 0.6948 0.7471 0.7439 0.6583 0.5974 0.7104 0.5158 0.6834 0.7050 0.6823 0.7022 0.6972 0.5763 0.7040 0.7278 0.6866 0.6657 0.7296 0.6434 0.6987 0.7610 0.7772 0.6720 0.7408 0.7386 0.6453 0.5493 0.6469 0.6804 0.7359 0.7120 0.7108 0.6663 0.6642 0.7546 0.6871 0.6371 0.7076 0.7359 0.7398 0.7542 0.7664 0.7130 0.6807 0.7194 0.7040 0.6571 0.7410 0.7141 0.6950 0.6429 0.7761 0.6653 0.6873 0.6569 0.6676 0.6413 0.6746 0.7006 0.6735 0.6682 0.6755 0.6494 0.7300 0.7138 0.6481 0.6794 0.7415 0.6724 0.7336 0.7644 0.6570 0.6679 0.6164 0.6707 0.6475 0.7122 0.6560 0.7190 0.6889 0.6893 0.7969 0.6898 0.7199 0.6837 0.6898 0.7635 0.7135 0.7465 0.6419 0.7394 0.7273 0.6788 0.6446 0.6883 0.7455 0.6602 0.6771 0.7428 0.6607 0.6597 0.7904 0.8001 0.7210 0.6999 0.6915 0.6871 0.7156 0.6407 0.7643 0.7425 0.6961 0.6815 0.6749 0.7698 0.7797 0.7002 0.7554 0.7104 0.7028 0.7625 0.7609 0.7340 0.7038 0.7212 0.7683 0.6839 0.6931 0.6499 0.7068 0.6461 0.6564 0.7172 0.6738 0.6957 0.7235 0.6603 0.7509 0.6251 0.7394 0.7228 0.7197 0.7498 0.6096 0.6880 0.6984 0.6171 0.7123 0.7553 0.6729 0.6013 0.6958 0.7074 0.7675 0.7131 0.7086 0.6658 0.6886 0.7008 0.6980 0.6386 0.6726 0.7909 0.7694 0.6926 0.7895 0.8031 0.7341 0.6608 0.7196 0.6985 0.6765 0.7508 0.6612 0.7922 0.7136 0.7050 0.6475 0.7029 0.7338 0.7860 0.6906 0.6643 0.7196 0.6341 0.7003 0.7258 0.6533 0.6965 0.7348 0.7500 0.6838 0.6946 0.7464 0.6989 0.6996 0.8004 0.6789 0.7025 0.7179 0.6691 0.6098 0.7661 0.7193 0.6347 0.7222 0.6869 0.7194 0.6463 0.7130 0.7253 0.7400 0.6987 0.6996 0.7335 0.5236 0.7304 0.6835 0.6237 0.6704 0.6567 0.6884 0.7106 0.6799 0.6988 0.6850 0.7587 0.7192 0.7010 0.7113 0.7799 0.7006 0.6994 0.6666 0.7270 0.7830 0.6661 0.7327 0.7049 0.5457 0.7236 0.7034 0.4811 0.6946 0.7011 0.7019 0.7310 0.7805 0.7008 0.6643 0.6127 0.6810 0.7057 0.7988 0.7129 0.7328 0.7411 0.5915 0.6413 0.7382 0.7174 0.6885 0.6712 0.6067 0.7374 0.6974 0.7425 0.7969 0.6803 0.6930 0.7921 0.7524 0.6387 0.6429 0.6087 0.6467 0.7207 0.6902 0.7098 0.7062 0.6808 0.7280 0.6877 0.6912 0.7358 0.7150 0.6953 0.6757 0.5882 0.6917 0.6717 0.6839 0.7224 0.7700 0.7918 0.7798 0.7423 0.7125 0.7199 0.6901 0.7085 0.5910 0.6657 0.7236 0.6985 0.7348 0.7123 0.6658 0.6537 0.7348 0.6780 0.6665 0.7658 0.7535 0.6301 0.7069 0.6469 0.5266 0.7163 0.6717 0.6971 0.7020 0.6625 0.7247 0.7103 0.7503 0.6997 0.6132 0.6844 0.6790 0.6461 0.7090 0.7669 0.8114 0.7409 0.7593 0.6958 0.6229 0.7142 0.6910 0.6870 0.6972 0.7198 0.6711 0.6899 0.6604 0.7720 0.6976 0.7237 0.7193 0.7177 0.7107 0.6964 0.6605 0.6897 0.6550 0.6640 0.7105 0.6984 0.7150 0.7341 0.6607 0.7355 0.7739 0.7284 0.7626 0.7121 0.7587 0.6712 0.7321 0.6804 0.6706 0.5938 0.6937 0.6581 0.7572 0.6655 0.7368 0.7171 0.6910 0.7079 0.7174 0.7053 0.6514 0.6944 0.6927 0.7398 0.6453 0.8268 0.7161 0.6223 0.7411 0.6710 0.6960 0.6605 0.7584 0.7104 0.6991 0.6790 0.7076 0.6513 0.6035 0.7257 0.7064 0.7423 0.7703 0.7191 0.5687 0.6479 0.7492 0.6957 0.5292 0.7008 0.7167 0.7123 0.7484 0.7378 0.7752 0.6582 0.6389 0.6385 0.6862 0.5723 0.7641 0.7185 0.6767 0.6472 0.6874 0.7058 0.7033 0.6821 0.7452 0.7171 0.7482 0.7141 0.6929 0.6076 0.7102 0.6731 0.7206 0.7135 0.6252 0.7719 0.6245 0.7734 0.6540 0.7066 0.6732 0.5962 0.7175 0.7149 0.8099 0.7093 0.6888 0.7277 0.6470 0.6714 0.7081 0.6783 0.6598 0.7326 0.6907 0.7506 0.7441 0.7054 0.7273 0.6794 0.6850 0.7279 0.7041 0.7139 0.6385 0.7224 0.7195 0.6339 0.6657 0.7192 0.7027 0.6064 0.7258 0.6384 0.6591 0.7120 0.6533 0.8011 0.6975 0.6836 0.7488 0.7022 0.6245 0.6955 0.6765 0.6646 0.6785 0.6743 0.6883 0.7402 0.6326 0.7172 0.6796 0.6960 0.7350 0.7175 0.7107 0.6859 0.7032 0.6610 0.6929 0.7190 0.7057 0.7127 0.7549 0.6895 0.6980 0.6875 0.6755 0.7144 0.6850 0.6498 0.7171 0.6925 0.7083 0.6616 0.7424 0.7354 0.7012 0.7241 0.7110 0.7195 0.6917 0.7507 0.7161 0.6741 0.7311 0.4895 0.7151 0.7077 0.7162 0.6734 0.7098 0.6974 0.7408 0.6514 0.7267 0.6844 0.6982 0.8015 0.6525 0.7440 0.6777 0.6761 0.7297 0.6002 0.6878 0.7306 0.6986 0.7333 0.7005 0.6030 0.7161 0.6930 0.6765 0.7697 0.6623 0.7413 0.6482 0.7593 0.6834 0.7106 0.7390 0.7696 0.6568 0.6841 0.7243 0.6837 0.8239 0.8464 0.6884 0.7335 0.7000 0.7218 0.6495 0.6544 0.7248 0.6677 0.6516 0.6336 0.6936 0.6705 0.6826 0.7220 0.7184 0.6837 0.6406 0.7203 0.6689 0.8130 0.6417 0.7829 0.6759 0.6454 0.6648 0.6946 0.6680 0.7397 0.7673 0.6685 0.4494 0.7024 0.6460 0.7094 0.7216 0.7224 0.6526 0.6914 0.7271 0.6836 0.7484 0.6475 0.6026 0.7526 0.6990 0.4142 0.6754 0.6154 0.7138 0.6434 0.6284 0.7782 0.6773 0.7263 0.7270 0.6739 0.6914 0.7248 0.7764 0.6405 0.6506 0.6606 0.6938 0.7217 0.7594 0.7029 0.8004 0.7193 0.5812 0.6240 0.7022 0.6881 0.6917 0.5702 0.7275 0.6564 0.8250 0.6942 0.6199 0.6885 0.6996 0.5470 0.6881 0.6854 0.6659 0.7137 0.7380 0.7134 0.6805 0.7176 0.6989 0.6604 0.7067 0.7114 0.6923 0.6005 0.6713 0.6430 0.7446 0.6723 0.4071 0.8079 0.5495 0.6684 0.7656 0.6978 0.7243 0.6831 0.7151 0.6356 0.7832 0.7550 0.7459 0.7042 0.6864 0.7187 0.7168 0.7247 0.7464 0.7772 0.7576 0.7642 0.6913 0.6867 0.6513 0.7166 0.7386 0.6921 0.6788 0.6912 0.6953 0.7014 0.7445 0.6630 0.6871 0.8447 0.7536 0.6085 0.6543 0.7286 0.6665 0.7445 0.7128 0.6714 0.7239 0.7178 0.7184 0.6618 0.6163 0.6723 0.6706 0.7575 0.6960 0.6878 0.5214 0.6901 0.5558 0.6375 0.6953 0.7176 0.7519 0.6935 0.6956 0.7018 0.7018 0.7323 0.6145 0.6808 0.7067 0.6824 0.6521 0.7159 0.6165 0.5653 0.7902 0.7348 0.7049 0.7378 0.6882 0.7028 0.7065 0.7343 0.6769 0.6649 0.7047 0.7465 0.6919 0.7115 0.5706 0.6805 0.6805 0.6238 0.7076 0.7335 0.6227 0.7515 0.7317 0.6827 0.7041 0.6940 0.6553 0.6996 0.6888 0.6748 0.7263 0.7078 0.6332 0.6522 0.7214 0.3618 0.7314 0.7082 0.6661 0.7362 0.6601 0.6710 0.7568 0.7418 0.6961 0.6811 0.5306 0.5900 0.7593 0.6976 0.6712 0.7030 0.6970 0.7021 0.7159 0.7742 0.6829 0.6680 0.6611 0.7811 0.6932 0.7351 0.7128 0.5879 0.7616 0.6525 0.6024 0.7201 0.6703 0.6581 0.7029 0.6758 0.7441 0.7786 0.6966 0.7646 0.7189 0.6813 0.7502 0.7228 0.7741 0.6812 0.6453 0.7431 0.6323 0.7269 0.7485 0.7184 0.7120 0.7248 0.4734 0.6919 0.8071 0.6777 0.6814 0.7207 0.7552 0.6425 0.6035 0.7259 0.7593 0.6739 0.7389 0.6972 0.7154 0.6615 0.8001 0.6990 0.7099 0.7506 0.6544 0.7333 0.6203 0.6865 0.7041 0.7262 0.5680 0.7112 0.7765 0.7104 0.7502 0.6274 0.6388 0.7462 0.6464 0.7628 0.6415 0.7234 0.7991 0.7528 0.8169 0.7302 0.7205 0.7470 0.6617 0.6228 0.6845 0.7124 0.6944 0.7336 0.7119 0.6762 0.7121 0.6470 0.6864 0.7696 0.7301 0.6998 0.7357 0.6603 0.7730 0.7339 0.5562 0.7352 0.7532 0.7226 0.6443 0.6389 0.7106 0.6357 0.6890 0.7419 0.7712 0.6873 0.6798 0.8040 0.7114 0.7727 0.7173 0.7108 0.6903 0.7328 0.6344 0.7322 0.6499 0.6493 0.7028 0.6956 0.6868 0.7152 0.7868 0.5953 0.7304 0.6712 0.7496 0.6816 0.6717 0.6849 0.7352 0.7207 0.7186 0.7413 0.7075 0.7649 0.6908 0.6947 0.7017 0.7448 0.6923 0.7209 0.6145 0.6922 0.6606 0.7642 0.7425 0.7078 0.6479 0.5924 0.7446 0.8352 0.6773 0.7261 0.7229 0.7721 0.7481 0.6979 0.7358 0.6359 0.6651 0.7372 0.6941 0.6878 0.7295 0.7061 0.7953 0.7156 0.6910 0.6447 0.6578 0.7164 0.6412 0.6548 0.7585 0.6532 0.6404 0.6881 0.6869 0.7283 0.7260 0.7479 0.7050 0.6830 0.6781 0.7528 0.7119 0.6968 0.6919 0.6890 0.7383 0.7583 0.6514 0.6691 0.6752 0.6723 0.6779 0.6638 0.6917 0.6968 0.7240 0.6919 0.6882 0.5914 0.7236 0.6987 0.7355 0.7071 0.6941 0.7453 0.7119 0.6067 0.7396 0.6949 0.6919 0.6996 0.6945 0.6535 0.7137 0.6791 0.7518 0.6649 0.7068 0.7189 0.6327 0.5879 0.6706 0.6748 0.7214 0.6463 0.7339 0.6838 0.6870 0.7441 0.7570 0.6734 0.7093 0.7631 0.6079 0.6794 0.6565 0.6813 0.7672 0.7092 0.7421 0.6871 0.7231 0.7422 0.6912 0.7271 0.6987 0.7314 0.6657 0.6848 0.7154 0.6797 0.6903 0.6999 0.7283 0.6861 0.6593 0.6813 0.6443 0.5853 0.7434 0.6024 0.7071 0.7182 0.7566 0.6868 0.7085 0.6132 0.7024 0.7402 0.6409 0.6686 0.7029 0.6458 0.7191 0.7677 0.7224 0.7055 0.7041 0.6860 0.6735 0.6288 0.6463 0.7193 0.7193 0.7068 0.7313 0.7144 0.6997 0.7182 0.6979 0.7316 0.7087 0.6399 0.6488 0.6504 0.7031 0.6861 0.6960 0.6785 0.6694 0.6450 0.7618 0.7166 0.6904 0.7125 0.7123 0.7264 0.6567 0.6958 0.7165 0.6183 0.6909 0.6290 0.8012 0.6498 0.6831 0.7627 0.7111 0.6947 0.7253 0.7170 0.8228 0.7939 0.7892 0.5728 0.7353 0.7501 0.7214 0.7597 0.7324 0.6533 0.6831 0.6275 0.7162 0.7093 0.7266 0.7445 0.7366 0.7288 0.6073 0.7111 0.6912 0.7026 0.6876 0.5432 0.6953 0.7571 0.6927 0.8084 0.7204 0.7114 0.7100 0.7080 0.7416 0.7279 0.7584 0.6752 0.7035 0.6508 0.6385 0.6840 0.7566 0.7071 0.7130 0.7061 0.7661 0.6690 0.6862 0.7016 0.6354 0.6684 0.7609 0.6687 0.7097 0.6592 0.7389 0.6197 0.7389 0.7520 0.7246 0.6996 0.7160 0.7205 0.6466 0.7522 0.7893 0.6123 0.6986 0.7108 0.6438 0.7175 0.6925 0.7476 0.6946 0.7277 0.7807 0.7709 0.5335 0.6315 0.6671 0.6588 0.7176 0.7604 0.7241 0.6976 0.6929 0.6728 0.6032 0.6818 0.7327 0.7354 0.7425 0.6063 0.7033 0.7236 0.7301 0.7722 0.7441 0.6999 0.6834 0.5974 0.7352 0.4980 0.7381 0.6574 0.6969 0.7448 0.6907 0.7019 0.6720 0.5605 0.7343 0.6870 0.5844 0.7595 0.7329 0.6242 0.6126 0.6912 0.7157 0.7043 0.7348 0.7210 0.6013 0.5434 0.5715 0.6750 0.6898 0.6081 0.7606 0.7044 0.6812 0.6703 0.7340 0.7780 0.6274 0.7349 0.7410 0.7548 0.7420 0.5863 0.7025 0.6963 0.6989 0.4526 0.7292 0.7506 0.7134 0.6845 0.6849 0.6866 0.7123 0.6778 0.7120 0.6793 0.6942 0.7007 0.6744 0.6090 0.6229 0.6074 0.6891 0.7216 0.7312 0.7296 0.7446 0.7162 0.7491 0.7025 0.7426 0.7485 0.7268 0.6543 0.6380 0.7281 0.7341 0.6700 0.7627 0.6182 0.6445 0.7088 0.7083 0.6318 0.6648 0.6423 0.7588 0.6531 0.7783 0.6618 0.7315 0.6798 0.7276 0.6785 0.6735 0.6792 0.6771 0.7880 0.7339 0.7000 0.7080 0.7075 0.6482 0.7591 0.7047 0.5259 0.7747 0.6877 0.6578 0.6463 0.6556 0.7297 0.7159 0.7117 0.6781 0.6667 0.6906 0.6545 0.6724 0.6944 0.6985 0.7067 0.6728 0.7208 0.6849 0.4888 0.6891 0.7256 0.7686 0.7526 0.6721 0.7322 0.7341 0.7294 0.6972 0.6942 0.7131 0.7043 0.7182 0.7351 0.7596 0.7337 0.7243 0.7207 0.6634 0.6921 0.7413 0.7273 0.7679 0.6313 0.6589 0.7702 0.7707 0.7029 0.7235 0.7353 0.6949 0.7537 0.7108 0.6918 0.6946 0.6976 0.7319 0.7486 0.7133 0.6488 0.6805 0.6450 0.8090 0.6901 0.6633 0.6891 0.6949 0.7215 0.7202 0.7359 0.7059 0.4873 0.7155 0.6436 0.7684 0.6852 0.6797 0.6370 0.7035 0.7021 0.7429 0.6352 0.7276 0.7463 0.6828 0.6763 0.6871 0.8434 0.7373 0.7517 0.6892 0.6933 0.6511 0.7159 0.6823 0.7166 0.7282 0.6816 0.6798 0.6708 0.7316 0.7402 0.6884 0.6949 0.7074 0.7127 0.7003 0.7437 0.8335 0.6891 0.6989 0.7977 0.6712 0.6536 0.6838 0.6996 0.6991 0.6178 0.6920 0.6000 0.6951 0.7396 0.7542 0.6998 0.6635 0.6757 0.7692 0.7348 0.7347 0.7157 0.6111 0.7134 0.7368 0.5310 0.6481 0.6776 0.7083 0.6963 0.7194 0.6821 0.6745 0.6303 0.6961 0.5815 0.6028 0.7373 0.7239 0.6705 0.6988 0.7439 0.7501 0.6813 0.5242 0.6810 0.6885 0.6694 0.7233 0.6911 0.7296 0.7492 0.7147 0.6114 0.6172 0.7340 0.7133 0.6864 0.6963 0.7083 0.7326 0.6661 0.7437 0.7019 0.7024 0.7267 0.7600 0.7265 0.6412 0.6660 0.6753 0.6443 0.7120 0.6970 0.6848 0.6314 0.6920 0.7370 0.6620 0.6083 0.7244 0.5431 0.7413 0.6823 0.7041 0.6862 0.5678 0.6993 0.6952 0.7244 0.7248 0.7064 0.5493 0.7252 0.7424 0.7190 0.8099 0.6275 0.7198 0.8013 0.7602 0.6870 0.6709 0.6325 0.6990 0.7420 0.7485 0.5784 0.5771 0.7153 0.5117 0.6961 0.6954 0.6957 0.7224 0.7341 0.6974 0.6925 0.7128 0.6986 0.6873 0.7821 0.7274 0.7480 0.7010 0.7178 0.6956 0.7324 0.7030 0.7114 0.7019 0.6448 0.7488 0.7495 0.6804 0.7131 0.7288 0.7552 0.7240 0.6775 0.7152 0.6854 0.6913 0.7032 0.7172 0.8261 0.7210 0.7332 0.7215 0.6684 0.5957 0.7131 0.6474 0.7138 0.7425 0.6732 0.7122 0.6942 0.6075 0.6957 0.7281 0.5809 0.6844 0.7602 0.6680 0.6363 0.6124 0.7584 0.6879 0.6882 0.7268 0.6426 0.6662 0.7270 0.7126 0.6845 0.6867 0.7001 0.6775 0.8214 0.7823 0.7202 0.7248 0.7394 0.6929 0.6925 0.6912 0.7520 0.7385 0.6739 0.6676 0.6269 0.7411 0.5836 0.5685 0.6840 0.7409 0.6849 0.4678 0.6981 0.7685 0.5615 0.7121 0.6673 0.7255 0.6541 0.6858 0.7139 0.6930 0.6601 0.6169 0.7266 0.6930 0.6984 0.6833 0.7530 0.7178 0.7174 0.8009 0.7234 0.6987 0.7040 0.7459 0.6797 0.6928 0.7025 0.7037 0.7414 0.7153 0.7340 0.7047 0.7210 0.6769 0.7332 0.6934 0.7267 0.6860 0.6677 0.7119 0.6867 0.6601 0.6483 0.6944 0.7220 0.7614 0.7644 0.6583 0.6904 0.7444 0.6041 0.7166 0.7088 0.6846 0.5960 0.7227 0.7269 0.6974 0.5961 0.7710 0.7437 0.7441 0.7225 0.6901 0.7801 0.7132 0.7608 0.6934 0.7108 0.7231 0.7859 0.6727 0.6280 0.7117 0.6873 0.5817 0.7133 0.6706 0.6440 0.7206 0.6443 0.5781 0.6911 0.6913 0.5428 0.6534 0.7314 0.7838 0.7844 0.6770 0.7006 0.7188 0.7175 0.6779 0.6682 0.7300 0.7201 0.6641 0.6904 0.6896 0.6562 0.7572 0.7982 0.7144 0.7240 0.6938 0.7003 0.7237 0.7838 0.6885 0.6764 0.7370 0.7695 0.7714 0.7249 0.7137 0.7312 0.7275 0.7225 0.7007 0.7652 0.7081 0.7398 0.7007 0.6764 0.6304 0.6972 0.6984 0.7085 0.7099 0.7036 0.7341 0.7091 0.6956 0.6491 0.6178 0.6423 0.6716 0.6976 0.6987 0.6766 0.6746 0.7018 0.5945 0.7352 0.6544 0.6793 0.6374 0.6567 0.7055 0.6588 0.6881 0.6832 0.5917 0.7229 0.7298 0.6080 0.7020 0.7078 0.6885 0.6326 0.7360 0.7364 0.7414 0.7429 0.6945 0.6772 0.6792 0.6741 0.6995 0.7227 0.7380 0.6998 0.7308 0.6861 0.7192 0.7256 
2g v 
1886.0401 875.3998 32.1077 24.6424 410.6673 797.5902 1005.0695 383.7996 110.7436 1379.5964 332.3765 1451.6714 830.5125 832.3983 132.5017 456.7385 235.8741 209.1463 80.9873 507.4229 302.9141 69.4586 252.2742 168.3662 368.8018 795.9107 341.6819 62.0946 146.8656 103.8113 74.5923 171.7043 270.4243 139.5579 506.7989 1233.4032 127.2027 73.8385 604.7608 401.2808 116.9463 170.8399 323.6388 152.0622 54.1195 362.2981 345.0302 855.4776 183.7551 91.1472 858.6803 387.4135 150.5189 245.1527 143.2966 359.2604 150.5429 85.5741 311.3795 631.0277 1302.5038 829.6413 215.7984 95.5218 562.4953 328.4943 288.5034 571.5369 586.3180 89.2394 235.8116 258.8301 83.2523 367.0538 255.5816 158.5406 428.2023 69.5163 45.4748 125.5427 221.3745 27.1246 60.8535 95.2062 814.3162 603.2108 425.2428 375.5214 736.3861 1209.9228 338.4099 280.4884 847.1134 154.7540 153.4779 200.6448 261.9825 382.7779 130.6442 421.6141 347.0064 893.5577 327.0633 457.8795 822.0623 239.3195 806.7960 52.5640 945.2768 218.1798 328.1929 202.4780 71.3635 48.0300 103.8779 143.2852 219.8405 113.0123 390.1572 181.2799 97.3746 251.6285 486.3122 214.1853 601.1039 339.6766 395.6290 426.4546 57.6965 248.0323 370.1615 126.3616 714.8935 1166.6675 199.4048 678.5517 942.2349 817.4404 475.0306 770.9873 410.6067 252.4234 325.2769 811.9088 179.6802 512.2468 857.9861 145.5751 48.5510 382.0769 323.4326 69.5522 1270.6855 223.4087 468.0017 390.9391 189.8193 650.6341 98.5998 181.8984 426.2375 87.5835 176.2002 42.3080 510.8970 293.0732 40.6475 334.8315 918.9519 147.6638 349.7671 238.0216 143.8924 320.5111 389.1154 548.5721 328.3328 209.9545 393.9385 214.0293 234.7381 471.3540 565.0543 283.9590 270.6675 122.6131 111.7044 379.3385 144.9432 232.9337 739.6234 511.8353 330.4047 178.7692 200.7063 783.8791 71.0819 1164.6790 402.2340 211.1231 724.4406 274.7575 301.9671 146.5201 154.6195 74.7117 638.6023 49.8043 72.6847 270.5075 205.5811 157.8190 884.7814 646.7990 49.0777 207.6858 191.1696 322.1127 22.8894 135.4712 197.2553 459.9372 350.0398 161.6408 309.8261 115.3888 45.5730 683.5455 427.4236 122.5724 922.9608 270.8867 51.5151 372.3775 492.4796 92.6258 29.5658 251.2414 333.6230 298.4332 287.3148 187.8604 790.6655 90.9758 401.9733 158.0492 37.3460 59.5829 706.2461 121.6254 576.5441 153.0769 179.4071 172.6257 246.1383 328.0408 818.4196 8.6843 150.4579 873.0995 93.9736 117.4517 34.1396 294.4044 126.0939 889.0172 1277.8821 705.9368 388.9389 163.1301 265.8463 167.0058 918.9453 321.3462 650.4503 83.9921 513.1295 142.9018 297.4747 841.0596 80.9417 370.6285 142.9432 155.9292 81.2582 948.2373 620.4596 345.3627 33.6101 323.2926 724.0438 540.8969 95.2510 163.5047 275.9306 37.9301 305.6454 451.8604 1093.6041 534.9477 461.4053 151.6563 225.9743 652.7032 552.3193 129.0434 666.5597 456.2098 220.0328 93.2653 416.8816 121.6038 89.8944 259.8103 96.5168 130.7833 453.2646 527.3143 385.1110 123.8777 481.9604 370.0356 829.2742 559.0788 413.6467 168.3159 239.2901 168.0378 38.6694 434.3017 970.7426 304.1942 103.9867 202.7763 141.2644 958.6434 80.0144 631.9388 311.0537 100.7380 208.5011 535.9409 835.8574 615.5578 326.3430 400.9846 378.5731 43.8086 230.0889 645.4669 413.1281 641.8775 895.8917 104.5604 270.4041 119.4045 120.1323 108.2382 99.6912 125.7676 192.0211 94.7695 363.3414 187.1173 455.1314 404.1544 283.9960 695.3280 325.5618 474.8747 67.5627 144.5730 19.1960 86.0108 97.1508 93.8793 681.0192 114.2276 546.9808 388.4353 228.3727 97.8294 186.2193 90.7064 678.2893 113.3472 289.7404 459.9497 112.8125 278.8137 293.3227 319.4707 141.4839 385.0693 146.8309 533.0217 358.4809 226.1324 173.1497 83.7672 339.7254 844.7964 440.3278 174.9519 758.8456 253.4544 281.8777 180.8758 512.5066 259.4667 234.2611 664.1493 54.8848 191.3893 181.2471 407.0325 128.6570 100.4073 73.3666 159.8449 347.1768 413.5538 82.8020 545.0332 734.4889 59.7675 549.2778 180.9179 266.4479 39.9313 948.9736 53.6462 536.2103 449.5523 268.3847 841.6606 853.0046 51.3143 490.1284 394.8448 136.4735 694.0378 222.8538 157.5045 678.0543 189.5157 273.3925 57.0025 331.7996 205.6089 577.7164 168.7470 200.5274 90.1073 260.3722 205.0408 713.6838 225.1304 233.1665 324.2138 722.1583 168.2863 310.6799 253.7352 68.3740 158.8628 159.7213 359.3708 116.6926 120.5076 228.1715 560.9077 460.3201 256.5074 346.3490 356.9233 341.6915 245.5550 251.6803 390.2430 288.1622 518.5874 358.4822 399.2121 426.0410 563.6713 303.4848 77.5187 58.0190 253.0003 466.1354 657.3594 279.1385 138.7301 214.5083 264.1091 398.7491 417.8811 51.4458 142.3117 361.5593 682.1194 309.8295 320.4082 339.0588 705.9266 315.7924 364.7799 149.9503 986.7543 218.8785 705.8139 671.5592 82.5763 383.1010 547.5251 32.2119 603.4167 263.6477 511.1508 319.6228 441.0983 113.1165 270.5914 470.6187 591.4737 123.0459 784.6451 290.7849 896.6365 499.2730 706.7720 454.6951 569.9846 586.3134 617.6398 822.0715 225.7987 500.6271 52.5047 783.3555 418.2672 425.4658 416.6533 616.3867 189.5717 59.8433 118.7715 42.5592 144.0832 220.7018 128.1828 501.7363 489.7942 442.3877 421.9441 194.8032 139.7340 102.9811 223.4273 277.7432 530.3919 221.0798 41.1283 709.9504 571.0597 273.6577 479.8650 1271.8042 801.2293 199.6517 318.6416 590.9999 211.0255 269.1333 1145.2174 124.4865 172.5335 299.9178 83.1261 897.1203 37.3376 2070.3116 38.5965 100.8253 604.7338 963.3571 231.0808 393.1736 313.4934 264.7401 749.3918 111.2500 507.3548 1265.0277 182.0892 186.1500 529.5093 599.2734 195.8274 47.8219 383.9274 110.6351 87.5076 522.5719 48.7062 83.5847 87.2897 831.2306 491.3671 824.5609 169.0318 73.4229 267.9215 153.0180 174.5792 415.1242 470.5695 455.7708 179.2706 226.7440 490.7347 521.1087 225.2776 422.2376 507.8078 90.9836 76.3187 180.2284 212.7332 181.3369 48.7058 128.6881 103.2642 1436.7373 243.8087 594.1459 282.0892 447.1098 447.1596 334.5718 206.2054 686.6196 174.4768 658.6920 998.3759 410.3059 31.7992 455.7764 474.8593 97.7647 281.1691 245.9699 389.8738 143.6758 341.9115 63.9615 26.0411 89.7659 191.8314 244.1867 679.8151 576.5318 581.0785 185.0039 273.6440 152.1815 514.5149 137.5833 374.7250 262.2118 1161.6449 32.1443 162.0885 149.1761 431.8234 47.9666 150.0049 383.2234 849.5927 191.1452 218.3412 127.5487 157.0517 309.7798 770.0096 149.9007 645.0331 290.4305 164.3409 199.7110 77.2016 142.9788 176.0686 610.7184 639.6847 137.4634 741.3393 206.2948 137.8169 50.7108 209.3457 156.8563 657.8585 85.1465 232.8286 278.3983 254.6930 507.5686 769.8145 515.5208 447.7448 321.3114 238.9697 305.3046 986.0184 132.4120 392.0899 212.4936 259.4530 519.3279 26.1362 353.0229 1037.9925 180.0417 296.7742 47.1756 225.6437 276.5131 323.4436 78.6359 454.9121 301.6928 147.4971 226.7791 500.1881 704.3341 96.6719 227.2540 275.9554 1043.2930 1073.7455 459.7097 329.3836 198.7392 431.7433 294.4669 1143.4562 214.4141 605.1795 75.4431 385.4746 476.6788 470.8159 376.7442 147.6621 67.8458 355.5540 280.0987 301.6112 230.2953 148.3943 384.8418 441.5636 328.6586 189.1866 330.3361 639.2640 224.3850 122.1115 530.0567 356.7994 620.3715 1183.3406 365.3700 660.0232 70.3910 652.4886 164.3668 216.6377 733.3234 413.7592 90.9842 979.5826 244.9711 568.7117 530.7644 416.9336 743.4700 66.7839 161.2732 68.8713 269.9118 241.0213 133.9851 673.7490 197.7242 344.0127 74.2949 246.4301 236.3885 179.8469 174.1409 113.7341 306.4911 144.7564 151.3374 332.4777 697.8242 982.9525 334.9716 1186.3419 160.9895 451.3564 465.6685 394.5497 126.0068 177.6726 149.7333 156.6749 428.9055 1343.6932 783.0205 500.1730 728.1729 80.6858 154.2076 218.3684 77.7403 238.5936 704.3582 61.8476 673.3977 201.4979 63.2234 481.9860 658.8738 58.3346 174.9433 152.0981 130.9678 55.9307 598.3284 72.3060 57.5086 95.4146 397.6165 406.6353 640.9275 202.7500 137.4143 141.6872 339.6092 336.1432 381.5077 279.5937 283.8097 129.1816 454.4261 433.6588 33.2296 128.5968 442.9335 41.0328 255.7372 1188.1028 641.7780 103.8594 36.0825 83.7622 476.7696 534.2507 117.1477 596.4175 653.2043 876.0543 368.2685 77.1852 139.6569 172.2669 1086.3076 23.1259 136.2543 141.3125 202.4260 930.6277 78.7789 115.8600 180.8103 1514.8337 1598.9336 147.6981 116.9243 98.0627 71.5234 70.5166 235.9543 244.6224 140.3295 33.6566 235.7369 1357.2399 587.1952 770.5815 557.8486 103.3982 463.9897 380.5683 175.4681 686.3300 423.3671 336.7435 604.6683 1072.9064 199.0950 217.0067 167.0205 664.2663 131.0878 499.5602 208.4825 174.8906 78.1647 122.7137 487.1269 538.6450 600.3778 246.1246 968.3718 243.1061 137.9677 433.4497 235.0700 37.0160 190.7184 127.9981 72.2256 252.9817 88.8660 659.8407 191.9186 574.9415 204.9003 160.8711 755.4410 472.9928 263.9927 358.7039 352.6089 79.2586 359.7836 69.6564 109.5475 411.4274 354.5638 89.4214 196.2942 369.3719 626.3660 1593.3306 128.3440 95.3698 172.0307 205.2618 515.0389 395.2549 225.8540 245.5633 306.2349 381.3757 394.5434 361.5359 133.4186 317.8908 319.8017 338.5741 157.7123 217.2964 633.2220 98.3623 214.6907 590.7819 964.8170 416.4334 453.0273 596.5670 129.1309 123.7621 140.5321 199.7854 35.6958 277.7519 172.2986 193.0658 323.1452 958.1950 33.7085 126.0648 63.3921 314.0261 672.7568 190.1390 277.7686 741.6076 645.9650 275.7245 46.5365 578.1233 351.4596 345.5190 260.5088 235.4857 81.3261 253.1274 456.6145 334.5320 1371.2926 942.2768 240.0896 573.6703 935.4287 79.0724 432.5784 492.8069 102.6748 128.4819 210.9684 320.5708 98.8880 82.3493 275.6061 57.4777 100.7278 458.9537 570.5181 62.7569 99.8549 234.0243 474.5372 83.1836 745.6695 151.9799 680.5337 420.3397 330.9473 146.1141 203.4780 290.0476 1323.0607 209.6270 190.0549 598.0319 563.1432 606.8430 478.0543 654.7046 1180.9274 1191.7445 1122.5495 798.1814 196.2922 511.1547 343.4564 196.7371 108.1161 363.5672 571.0703 584.2540 631.9644 409.3068 127.4533 133.6156 287.9031 1217.3946 133.6253 1339.5099 64.9663 122.4676 258.3139 109.2533 230.2642 459.0051 93.6847 122.8617 291.8355 167.9725 457.2430 155.3048 102.1955 244.6441 152.3748 62.0776 101.9802 147.7528 58.4979 111.1020 95.2115 301.9172 389.6100 357.5681 286.4508 50.6768 140.0706 495.3931 225.7385 43.8983 88.3511 239.5792 352.8833 184.1365 539.1198 653.9769 332.5542 761.5618 277.4639 246.9535 105.7953 64.4357 479.5040 245.5449 104.5153 154.1451 213.5891 196.2567 318.3015 243.1647 443.1321 959.5598 148.9383 394.8714 118.4605 891.0164 459.4473 285.5909 132.3014 830.2646 717.8929 361.8192 517.0392 1454.2389 230.4923 158.2445 192.6867 287.4344 518.8098 68.7006 515.7170 772.9400 283.7100 319.6309 78.4323 109.3041 664.4342 317.0220 307.9487 286.9080 177.0594 164.9425 799.8881 819.7177 810.9666 448.9600 212.1447 27.7155 140.7361 89.1322 85.9378 96.2988 105.8424 131.2114 386.0711 89.2190 108.1993 458.4399 519.0375 421.3811 509.6940 649.0932 518.9418 335.6297 210.8559 620.1266 220.3103 63.4458 57.8935 140.0112 27.9815 86.1636 402.0096 188.3623 308.0747 307.7634 56.2767 314.0514 812.7490 70.8915 215.1832 374.1062 596.0930 360.0874 5.0413 437.6410 35.3176 191.8995 68.1806 478.0142 883.0268 553.5977 135.1626 479.4104 483.2635 195.1339 140.3068 692.4490 342.0621 1246.1407 522.7535 322.9339 39.8161 183.9594 627.6336 187.1985 135.1295 169.6683 303.1182 489.2301 540.8532 717.4149 863.0182 1350.0390 711.4047 683.3521 894.9686 313.4479 247.5621 138.3012 200.6168 473.6775 403.8709 338.2645 124.5408 269.3996 60.3523 164.3599 118.4586 83.3369 246.4058 333.4965 1069.3757 241.3011 665.6909 295.1650 149.2714 174.0339 691.1557 242.8730 422.3280 188.2225 162.9918 612.6140 177.3917 802.3685 803.4719 482.2233 543.8577 829.9236 175.2819 108.9371 97.4838 977.6359 140.9033 146.9118 97.7231 140.2105 172.7487 81.9283 1165.3015 1465.5473 49.6570 562.3398 119.6403 497.2611 377.9836 284.2022 127.6174 591.5179 470.4359 185.9679 273.6657 90.8393 1020.0809 228.3004 379.1826 463.7520 453.5936 57.8750 716.1110 176.1670 241.4020 964.3015 882.2040 269.2787 691.0747 114.2713 554.6165 212.7969 374.6812 594.8349 236.1624 241.1132 100.6427 578.0284 420.0234 76.9676 958.4485 206.3394 271.2991 445.0665 703.0389 457.8409 281.0423 234.0372 599.7810 74.6042 1014.5502 307.5158 181.5583 234.8825 104.4025 446.5628 202.8007 115.0392 329.7111 234.4173 168.9325 437.8251 377.4472 57.3500 72.5916 1371.1545 91.5289 320.9841 136.5295 205.0914 150.8712 90.8834 154.1791 117.6380 349.5764 243.9478 189.1742 223.3958 646.3718 85.0189 61.6931 131.5066 918.8941 164.3802 845.3538 965.6009 172.7481 207.1239 96.8510 490.5019 448.2869 167.8248 285.9509 152.5054 316.6704 1165.3011 33.2147 106.3031 391.2525 270.8294 462.2023 121.8088 135.3271 239.4678 962.6726 159.1669 171.3104 123.4112 754.3828 324.9661 47.6645 221.7320 679.4496 198.9232 298.0481 100.5266 220.3116 286.2931 321.9725 48.0087 307.5733 526.7504 99.7412 944.5945 147.0977 273.9225 89.7623 147.2336 162.9460 182.8233 123.8056 963.6322 588.7040 272.8968 191.5663 174.2850 90.2684 397.9637 253.9668 310.3025 509.5500 357.1924 311.2538 49.5969 62.1002 203.2587 526.4093 392.5661 487.5657 200.6128 164.0739 432.4727 45.2661 305.1252 254.0472 521.0803 318.7235 61.4944 251.9004 540.3411 287.5049 179.5044 180.0467 265.3782 43.8651 460.0178 875.9666 278.7858 133.0264 231.3036 490.8463 500.3424 851.5957 408.0695 173.4103 197.4093 262.6420 191.4421 586.7804 31.7250 83.8701 239.2090 845.0991 1001.8519 778.7249 581.8933 127.1911 30.3504 1071.2277 722.5497 148.1390 147.3663 40.3447 22.7903 151.2651 446.3743 158.3980 51.7058 145.6285 168.1530 329.8166 359.7776 421.3637 570.7679 619.6355 254.3504 746.9129 348.1796 333.1106 209.8326 156.9403 127.8364 336.6849 523.5760 673.1735 258.1843 417.7956 786.2212 695.6190 170.4507 156.8959 695.2790 1163.1247 182.7958 994.3583 738.7285 184.7848 122.7435 236.9431 1160.8909 119.1211 230.6221 474.6796 1180.3435 450.0332 90.2373 62.0973 715.1769 520.7506 1143.8534 265.4156 333.9103 892.1208 302.0239 1003.3465 210.6030 161.2400 238.7719 92.5844 291.1078 508.1028 209.9198 28.8531 72.8352 389.5747 193.1105 880.8373 114.3599 82.6138 369.5347 170.1592 240.7707 56.8994 504.7586 109.6373 110.9430 257.6627 77.8112 121.8428 318.6064 251.9522 96.7797 522.3687 232.6703 619.1899 758.5317 448.3751 180.0135 567.6556 171.8056 267.2060 53.4690 142.4825 42.8967 329.4138 180.7040 242.1061 289.9602 605.2429 99.7231 167.3959 211.4981 239.8013 380.7148 54.1476 233.6007 328.9131 220.7932 304.6255 279.3426 612.3911 514.6121 380.0367 190.9196 630.3827 323.4769 215.5457 522.6473 525.5114 36.4832 40.6104 55.8317 124.9749 160.0010 585.4604 375.2247 690.6943 115.9127 312.6031 236.2374 517.7409 445.9916 496.2600 495.6898 354.3309 756.1967 131.8935 93.2677 104.8915 1147.7014 187.6528 140.6559 126.6663 227.6217 145.7937 781.6629 41.9830 641.1726 83.4002 236.2957 312.8890 1545.0100 54.7536 340.9858 117.8527 114.1822 367.7256 263.4507 504.7476 79.6387 363.0641 571.3068 683.2868 355.7886 180.9054 244.4346 238.1746 304.7124 89.4012 147.7763 162.4678 198.8966 79.6671 394.7539 302.1513 342.9921 354.0672 212.6737 593.5908 4.8161 410.4429 509.4237 158.1599 452.3961 448.7265 248.4454 73.6076 90.9107 164.0391 98.6507 542.3740 656.0110 451.5458 719.6667 351.0324 234.5891 599.5864 117.6290 91.4513 106.6996 139.0800 309.1159 1012.2013 233.2413 206.5942 220.4501 288.9937 164.0364 681.9300 234.2991 339.0776 120.6714 54.0274 162.6796 182.4291 161.8813 39.9142 293.4455 126.6184 199.5211 52.6044 67.4638 297.6347 962.4440 184.7029 369.8249 575.7935 758.3289 551.9674 163.6897 421.3155 504.4015 321.6402 301.6954 837.0832 148.4918 226.1449 140.7459 673.6065 166.3002 506.6013 539.3233 1172.3432 899.0247 762.8519 347.0041 590.2869 182.1741 394.9247 842.0266 259.0268 484.9223 244.8761 225.9860 424.2109 311.5124 59.8824 913.0229 179.3524 1573.8159 897.5226 593.0366 257.4492 187.3911 126.6657 889.9706 1073.9119 194.6752 167.6314 940.7535 327.6052 169.1682 137.4821 254.0020 249.7576 529.4569 563.1987 529.6223 309.9391 656.4061 352.5203 1333.9460 512.4692 385.4982 657.6629 64.9565 385.4099 858.0469 567.5443 838.1059 251.5469 513.2565 488.0584 385.1939 183.1763 506.4352 352.4126 704.7314 645.7808 234.9778 149.4433 82.6026 130.8498 377.3159 123.6979 312.8300 145.7679 1163.1085 655.9554 57.5511 199.6528 66.3864 283.1367 238.7532 227.6059 280.3746 130.4552 27.1494 372.0127 75.4341 243.7383 168.3473 178.2973 317.2150 539.0435 352.6262 118.6909 64.0465 255.2988 747.5318 120.8008 106.6555 218.1360 199.1146 63.9837 249.6571 688.9499 301.4505 123.3825 192.8890 228.1486 1008.8536 278.8775 46.9181 62.7172 41.2858 754.0136 153.1480 252.5057 47.9769 254.4796 300.0135 61.3084 181.3268 285.2528 346.6772 979.5834 185.0419 160.4613 87.4300 144.5641 177.4579 133.8532 135.5261 865.4699 200.1953 153.9364 93.3499 200.4347 1158.7764 288.4538 386.2434 80.8552 745.3478 275.0608 142.1439 317.1723 43.6091 654.6303 58.4620 688.1617 17.5887 423.7432 427.1465 497.5544 220.3017 850.0785 609.7688 360.1861 75.3980 93.3853 157.2972 422.1876 139.9246 516.1723 60.9336 412.3515 418.3562 643.0113 117.0963 284.9091 964.7196 85.4127 357.2804 661.7408 478.7443 180.7158 82.6532 126.0267 207.4695 275.0183 90.7401 94.7200 164.8248 74.7755 336.9888 642.0071 225.6154 633.3019 285.6145 127.0039 354.7167 9.6647 546.9481 157.8651 112.0268 133.1779 87.9133 762.9433 251.5656 558.1467 150.2540 218.8415 651.3706 290.2708 41.4562 534.0937 359.3469 67.5430 136.5091 215.3977 104.0044 191.1910 261.5659 166.8893 288.6247 88.1544 570.3691 103.5571 100.3036 389.0008 639.2235 666.0179 100.1573 160.2275 468.9786 152.6688 133.8759 94.6573 200.0363 299.8495 1093.8077 305.4567 283.6172 223.6440 205.7836 573.7827 413.1327 240.5482 175.8238 130.4457 369.8771 670.7547 172.2432 720.6001 674.0116 632.6252 207.6525 227.1182 146.8189 182.7416 54.9103 497.0014 131.4286 378.7407 335.0750 242.8162 231.2879 216.1701 201.7249 441.7093 161.5292 51.2033 404.3281 195.2523 621.5677 312.0028 90.2827 350.0139 61.5056 255.8274 44.2166 393.8603 181.0429 107.7180 386.9214 203.1604 384.5504 109.0989 273.5881 64.1306 838.7768 293.4743 225.5673 79.8707 497.2979 475.0406 164.9094 581.2700 772.9753 223.8607 620.9018 208.0183 301.8405 165.9643 115.3356 414.3908 617.6675 286.9378 162.8528 59.4206 412.9407 123.5610 474.8380 457.1136 613.4799 
